Affine equivalence of cubic homogeneous rotation symmetric Boolean functions

Homogeneous rotation symmetric Boolean functions have been extensively studied in recent years because of their applications in cryptography. Little is known about the basic question of when two such functions are affine equivalent. The simplest case of quadratic rotation symmetric functions which are generated by cyclic permutations of the variables in a single monomial was only settled in 2009. This paper studies the much more complicated cubic case for such functions. A new concept of \emph{patterns} is introduced, by means of which the structure of the smallest group G_n, whose action on the set of all such cubic functions in $n$ variables gives the affine equivalence classes for these functions under permutation of the variables, is determined. We conjecture that the equivalence classes are the same if all nonsingular affine transformations, not just permutations, are allowed. This conjecture is verified if n < 22. Our method gives much more information about the equivalence classes; for example, in this paper we give a complete description of the equivalence classes when n is a prime or a power of 3.

==> EquivClasses.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    166804,       3954]
NotebookOptionsPosition[    165301,       3909]
NotebookOutlinePosition[    165687,       3926]
CellTagsIndexPosition[    165644,       3923]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "This", " ", "Mathematica", " ", "program", " ", "computes", " ", "a", 
     " ", "list", " ", "of", " ", "the", " ", "equivalence", " ", "classes", 
     " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "as", " ", "described", " ", "in", " ", "the", " ", "paper", " ", "by",
         " ", "Thomas", " ", 
        RowBox[{"W", ".", " ", "Cusick"}]}], ",", " ", 
       RowBox[{
       "Affine", " ", "equivalence", " ", "classes", " ", "of", " ", "cubic", 
        " ", "homogeneous", " ", "rotation", " ", "symmetric", " ", 
        "functions"}], ",", " ", 
       RowBox[{"Information", " ", "Sciences", " ", "181", " ", 
        RowBox[{"(", "2011", ")"}]}], ",", " ", 
       RowBox[{"5067", "-", "5083"}]}], ")"}], "\[IndentingNewLine]", "for", 
     " ", "the", " ", "rotation", " ", "symmetric", " ", "functions", " ", 
     "in", " ", "n", " ", 
     RowBox[{"variables", ".", "  ", "In"}], " ", "each", " ", "class"}], ",",
     " ", 
    RowBox[{
    "the", " ", "elements", " ", "are", " ", "listed", " ", "in", " ", 
     "lexicographic", " ", "order", " ", "and", " ", "the", " ", "classes", 
     " ", "are", " ", "listed", " ", "so", " ", "that", " ", "their", " ", 
     "first", " ", "elements", " ", "are", " ", "in", " ", 
     "\[IndentingNewLine]", "lexicographic", " ", 
     RowBox[{"order", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Clear", "[", "equivclasses", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mu", "[", 
      RowBox[{"x_", ",", "sigtwo_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x", "-", "1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"sigtwo", "-", "1"}], ")"}]}], "+", "1"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"funcs", "[", "n_", "]"}], ":=", 
     RowBox[{"Cases", "[", 
      RowBox[{
       RowBox[{"Tuples", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"Range", "[", 
           RowBox[{"2", ",", 
            RowBox[{
             RowBox[{"Floor", "[", 
              RowBox[{"n", "/", "3"}], "]"}], "+", "1"}]}], "]"}], ",", 
          RowBox[{"Range", "[", 
           RowBox[{"3", ",", 
            RowBox[{"n", "-", "1"}]}], "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"x_", "/;", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"2", "*", 
               RowBox[{"x", "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], "-", "1"}], "\[LessEqual]", 
             RowBox[{"x", "[", 
              RowBox[{"[", "3", "]"}], "]"}]}], "&&", 
            RowBox[{
             RowBox[{"x", "[", 
              RowBox[{"[", "3", "]"}], "]"}], "\[LessEqual]", 
             RowBox[{"n", "-", 
              RowBox[{"x", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "+", "1"}]}]}], ")"}], "||", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Divisible", "[", 
             RowBox[{"n", ",", "3"}], "]"}], "&&", 
            RowBox[{
             RowBox[{"x", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
             RowBox[{
              RowBox[{"n", "/", "3"}], "+", "1"}]}], "&&", 
            RowBox[{
             RowBox[{"x", "[", 
              RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
             RowBox[{
              RowBox[{"2", 
               RowBox[{"n", "/", "3"}]}], "+", "1"}]}]}], ")"}]}], ")"}]}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"freduce", "[", 
      RowBox[{"x_", ",", "n_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Sort", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Sort", "[", "x", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{
            RowBox[{
             RowBox[{"Sort", "[", "x", "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], "+", "1", "-", 
            RowBox[{
             RowBox[{"Sort", "[", "x", "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], ",", 
           RowBox[{"n", "+", "2", "-", 
            RowBox[{
             RowBox[{"Sort", "[", "x", "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"n", "+", "2", "-", 
            RowBox[{
             RowBox[{"Sort", "[", "x", "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}]}], ",", 
           RowBox[{"n", "+", 
            RowBox[{
             RowBox[{"Sort", "[", "x", "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "+", "1", "-", 
            RowBox[{
             RowBox[{"Sort", "[", "x", "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}]}], "}"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Enter", " ", "the", " ", "value", " ", "of", " ", "n", " ", "below"}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"n", "=", "91"}], ";"}], "  ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fun", " ", "=", " ", 
     RowBox[{"funcs", "[", "n", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", 
       RowBox[{"Length", "[", "fun", "]"}]}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"equivclasses", "[", 
        RowBox[{"fun", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}], " ", "=", " ", "i"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"sig2", "=", "3"}], ",", 
     RowBox[{"sig2", "<=", "n"}], ",", 
     RowBox[{"sig2", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"GCD", "[", 
         RowBox[{
          RowBox[{"sig2", "-", "1"}], ",", "n"}], "]"}], "\[Equal]", "1"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", "fun", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"newfun", " ", "=", " ", 
           RowBox[{"freduce", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"mu", "[", 
                  RowBox[{
                   RowBox[{"fun", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "sig2"}], "]"}], "-",
                  "1"}], ",", "n"}], "]"}], "+", "1"}], ",", "n"}], "]"}]}], 
          ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"newval", "=", 
           RowBox[{"Min", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"equivclasses", "[", 
               RowBox[{"fun", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
              RowBox[{"equivclasses", "[", "newfun", "]"}]}], "}"}], "]"}]}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"equivclasses", "[", 
            RowBox[{"fun", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}], "=", 
           RowBox[{
            RowBox[{"equivclasses", "[", "newfun", "]"}], "=", "newval"}]}], 
          ";"}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
      "]"}]}], "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"classes", " ", "=", " ", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"Length", "[", "fun", "]"}]}], "]"}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "\[LessEqual]", 
      RowBox[{"Length", "[", "fun", "]"}]}], ",", 
     RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"AppendTo", "[", 
       RowBox[{
        RowBox[{"classes", "[", 
         RowBox[{"[", 
          RowBox[{"equivclasses", "[", 
           RowBox[{"fun", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"fun", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ";"}]}], 
    "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"classes", "=", 
     RowBox[{"Cases", "[", 
      RowBox[{"classes", ",", 
       RowBox[{"x_", "/;", 
        RowBox[{"x", "\[NotEqual]", 
         RowBox[{"{", "}"}]}]}]}], "]"}]}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "\[LessEqual]", 
      RowBox[{"Length", "[", "classes", "]"}]}], ",", 
     RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<Class \>\"", ",", "i", ",", "\"\<, Size: \>\"", ",", 
       RowBox[{"Length", "[", 
        RowBox[{"classes", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "\"\<: \>\"", ",", 
       RowBox[{"classes", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.47546749199981*^9, 3.475467495196993*^9}, {
   3.475467535501298*^9, 3.4754675796698246`*^9}, {3.475469104383033*^9, 
   3.475469158843148*^9}, {3.4754692695614805`*^9, 3.4754692718246098`*^9}, {
   3.4754693227355223`*^9, 3.475469324934648*^9}, {3.475469526226161*^9, 
   3.4754695284192867`*^9}, {3.4754695794372044`*^9, 
   3.4754695827233925`*^9}, {3.4754696190584707`*^9, 3.475469647065073*^9}, {
   3.4754699665973487`*^9, 3.4754700933796005`*^9}, {3.4754702743489513`*^9, 
   3.4754702818733816`*^9}, {3.4754703153852987`*^9, 3.475470389158518*^9}, 
   3.4754705322367015`*^9, {3.4754706240809546`*^9, 3.4754706998112864`*^9}, 
   3.4754709791002607`*^9, {3.4754710352634735`*^9, 3.47547127456316*^9}, {
   3.4754713052989182`*^9, 3.4754713243580084`*^9}, {3.4754716668745995`*^9, 
   3.475471740731824*^9}, {3.4754717886155624`*^9, 3.475472013957451*^9}, {
   3.4754721259228554`*^9, 3.475472221722335*^9}, {3.4754722999938116`*^9, 
   3.475472325215254*^9}, {3.475472418927614*^9, 3.4754725567914996`*^9}, {
   3.475472648689756*^9, 3.4754726488757668`*^9}, {3.475514472405902*^9, 
   3.475514524362749*^9}, {3.475516884635557*^9, 3.47551688563127*^9}, {
   3.4755169467734203`*^9, 3.47551695565106*^9}, {3.475518351390818*^9, 
   3.475518448169654*^9}, {3.475518478964429*^9, 3.475518545875544*^9}, {
   3.47551859306695*^9, 3.475518683140959*^9}, {3.4755203600809298`*^9, 
   3.475520397311421*^9}, {3.4755921865246553`*^9, 3.4755921872030287`*^9}, {
   3.47559276901471*^9, 3.475592837578239*^9}, {3.4755930473776283`*^9, 
   3.475593047925218*^9}, {3.475593096499249*^9, 3.475593123300036*^9}, {
   3.475593157822803*^9, 3.475593200747904*^9}, {3.47559366440679*^9, 
   3.475593669491803*^9}, {3.47585926823254*^9, 3.475859268794012*^9}, {
   3.4758593356059*^9, 3.475859353556926*^9}, {3.4759273746432533`*^9, 
   3.475927375596081*^9}, {3.47592740856509*^9, 3.475927456023362*^9}, {
   3.475928936537539*^9, 3.475928980280253*^9}, {3.4760250963261013`*^9, 
   3.4760251938184547`*^9}, {3.4760262751880693`*^9, 3.476026277294045*^9}, {
   3.47602637391677*^9, 3.476026375672565*^9}, {3.476027817521193*^9, 
   3.4760278324030247`*^9}, {3.476027946280096*^9, 3.4760279471258087`*^9}, {
   3.47680686026567*^9, 3.4768068607956543`*^9}, {3.476809467057548*^9, 
   3.4768094686818457`*^9}, {3.517064928901115*^9, 3.5170649294622583`*^9}, {
   3.517065383711825*^9, 3.5170653845334387`*^9}, {3.517065947829906*^9, 
   3.5170659488034773`*^9}, {3.517066530374598*^9, 3.5170665311384974`*^9}, {
   3.51706664645959*^9, 3.517066647273365*^9}, {3.5170667866037807`*^9, 
   3.517066787273033*^9}, {3.5170688212237787`*^9, 3.5170688220693703`*^9}, {
   3.517069033811597*^9, 3.51706903500769*^9}, {3.5170693242060547`*^9, 
   3.517069324768997*^9}, {3.522597848512698*^9, 3.522597849794568*^9}, {
   3.522667827779739*^9, 3.5226678289802856`*^9}, {3.528475572160623*^9, 
   3.528475629063591*^9}, {3.528475663291198*^9, 3.528475848527173*^9}, {
   3.528475899772217*^9, 3.5284760124387093`*^9}, {3.528476087887542*^9, 
   3.528476170955357*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Class \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\", Size: \"\>", "\[InvisibleSpace]", "36", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "47"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "48"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "11"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "49"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "17"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "19"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "51"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "21"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12", ",", "23"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12", ",", "52"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "13", ",", "25"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "16", ",", "31"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "16", ",", "54"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "17", ",", "33"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "18", ",", "35"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "18", ",", "55"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "19", ",", "37"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "20", ",", "39"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "20", ",", "56"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "21", ",", "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "23", ",", "45"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "24", ",", "47"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "24", ",", "58"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "25", ",", "49"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "26", ",", "51"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "26", ",", "59"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "28", ",", "55"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "28", ",", "60"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "30", ",", "59"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "30", ",", "61"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "31", ",", "61"}], "}"}]}], "}"}]}],
  SequenceForm["Class ", 1, ", Size: ", 36, ": ", CompressedData["
1:eJxd0EkKwkAURdEYO+zAFo2IIaiIA1FRVGw24RJcgO5/5n9wBw8HFw5JpepX
ivf39UmTJFlG5agUpX/eYT2r4kpUN++x3jdwLWqZD1jfdbDW9nAzGpiPWHuM
cDsam09Y+2W4G+XmM9Y5Be5HC/MF6/wVHkZr8xVrlg3WLFs8sX8l33Bmd5/a
veQ7ntkM8gPPbY38xDn+AUGdCao=
   "]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4754713250450478`*^9, 3.4754717412858553`*^9, {3.47547189959591*^9, 
   3.475471947726663*^9}, {3.4754720027918124`*^9, 3.4754720146524906`*^9}, {
   3.4754721554375434`*^9, 3.475472183630156*^9}, 3.4754722169750633`*^9, {
   3.4754723006598496`*^9, 3.4754723255692744`*^9}, 3.4754726524509706`*^9, 
   3.4755145281462812`*^9, 3.475516886319498*^9, 3.475516960487144*^9, {
   3.475518352876689*^9, 3.475518449251729*^9}, {3.475518480021246*^9, 
   3.475518526162044*^9}, 3.475518562848504*^9, {3.475518594397612*^9, 
   3.475518684044024*^9}, 3.475520360686845*^9, 3.475520398853322*^9, 
   3.4755743433057756`*^9, 3.4755921883182697`*^9, 3.475592838943963*^9, 
   3.4755930489392347`*^9, 3.47559316387536*^9, 3.475859277099844*^9, 
   3.475859410495861*^9, 3.4759273797073803`*^9, {3.4759274112318563`*^9, 
   3.4759274294766607`*^9}, 3.47592746290359*^9, {3.475928938125485*^9, 
   3.475928984271109*^9}, {3.476025105098091*^9, 3.476025194205282*^9}, 
   3.4760262844654837`*^9, 3.476026394732173*^9, {3.476027818923255*^9, 
   3.4760278328524847`*^9}, 3.476027947783039*^9, 3.4768068639297333`*^9, 
   3.476809484935771*^9, 3.51706494575756*^9, 3.5170653896290827`*^9, 
   3.517065954259986*^9, 3.517066540585215*^9, 3.517066675863762*^9, 
   3.517066829769437*^9, 3.5170689776104794`*^9, 3.517069049749851*^9, 
   3.517069479337736*^9, 3.522667843134801*^9, 3.528476190537468*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Class \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\", Size: \"\>", "\[InvisibleSpace]", "72", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "32"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "46"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "48"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "62"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "90"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "32"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "63"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "88"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "45"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "51"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "86"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "34"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "63"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "84"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "16"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "33"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "44"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "54"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "65"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "82"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "19"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "80"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "25"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "34"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "67"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "76"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "28"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "42"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "60"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "74"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "31"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "38"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "65"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "72"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12", ",", "34"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12", ",", "35"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12", ",", "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12", ",", "63"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12", ",", "69"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12", ",", "70"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "13", ",", "37"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "13", ",", "68"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "16", ",", "39"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "16", ",", "46"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "16", ",", "62"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "16", ",", "69"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "17", ",", "42"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "17", ",", "49"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "17", ",", "60"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "17", ",", "67"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "18", ",", "37"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "18", ",", "38"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "18", ",", "52"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "18", ",", "58"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "18", ",", "72"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "18", ",", "73"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "19", ",", "55"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "19", ",", "56"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "20", ",", "44"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "20", ",", "54"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "20", ",", "58"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "20", ",", "68"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "21", ",", "52"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "21", ",", "61"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "23", ",", "46"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "23", ",", "48"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "23", ",", "67"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "23", ",", "69"}], "}"}]}], "}"}]}],
  SequenceForm["Class ", 2, ", Size: ", 72, ": ", CompressedData["
1:eJxN0VsLAWEQxvF1zqlYKynlFCK0IqRl06IlF9okufQB+P533qlR/4unfnsz
s8+87fc3+sQtywpNEiYxE/lOwi14CrvwDn6pZV4GbsE+/FTLzhw8gefwQ50y
KcId2Ifv6rRJCW7DY3gJ7+FILZ0q8E2dNanDHTiAr2rp2oBHsAdf1HmTJtyH
93CoLuAfxF14CPvwET6p5cY9+KCWWw7gKbyD/zPL6CiewR78v5WNvTb6ihfw
Bg7hs1reagWv1Q7e3cG7O5jpoG8Ve8VbdQ3dxS4cwHKHHz2vFAY=
   "]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4754713250450478`*^9, 3.4754717412858553`*^9, {3.47547189959591*^9, 
   3.475471947726663*^9}, {3.4754720027918124`*^9, 3.4754720146524906`*^9}, {
   3.4754721554375434`*^9, 3.475472183630156*^9}, 3.4754722169750633`*^9, {
   3.4754723006598496`*^9, 3.4754723255692744`*^9}, 3.4754726524509706`*^9, 
   3.4755145281462812`*^9, 3.475516886319498*^9, 3.475516960487144*^9, {
   3.475518352876689*^9, 3.475518449251729*^9}, {3.475518480021246*^9, 
   3.475518526162044*^9}, 3.475518562848504*^9, {3.475518594397612*^9, 
   3.475518684044024*^9}, 3.475520360686845*^9, 3.475520398853322*^9, 
   3.4755743433057756`*^9, 3.4755921883182697`*^9, 3.475592838943963*^9, 
   3.4755930489392347`*^9, 3.47559316387536*^9, 3.475859277099844*^9, 
   3.475859410495861*^9, 3.4759273797073803`*^9, {3.4759274112318563`*^9, 
   3.4759274294766607`*^9}, 3.47592746290359*^9, {3.475928938125485*^9, 
   3.475928984271109*^9}, {3.476025105098091*^9, 3.476025194205282*^9}, 
   3.4760262844654837`*^9, 3.476026394732173*^9, {3.476027818923255*^9, 
   3.4760278328524847`*^9}, 3.476027947783039*^9, 3.4768068639297333`*^9, 
   3.476809484935771*^9, 3.51706494575756*^9, 3.5170653896290827`*^9, 
   3.517065954259986*^9, 3.517066540585215*^9, 3.517066675863762*^9, 
   3.517066829769437*^9, 3.5170689776104794`*^9, 3.517069049749851*^9, 
   3.517069479337736*^9, 3.522667843134801*^9, 3.528476190569674*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Class \"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\", Size: \"\>", "\[InvisibleSpace]", "72", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "24"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "31"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "63"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "70"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "89"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "34"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "47"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "48"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "61"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "86"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "26"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "70"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "83"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "17"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "30"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "67"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "80"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "21"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "25"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "38"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "60"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "73"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "77"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "25"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "48"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "51"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "74"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "33"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "42"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "59"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "68"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "26"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "37"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "65"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "76"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "28"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "49"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "54"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "62"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "75"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12", ",", "32"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12", ",", "45"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12", ",", "46"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12", ",", "58"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12", ",", "59"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12", ",", "72"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "13", ",", "49"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "13", ",", "56"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "16", ",", "35"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "16", ",", "47"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "16", ",", "61"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "16", ",", "73"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "17", ",", "44"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "17", ",", "65"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "18", ",", "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "18", ",", "54"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "18", ",", "56"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "18", ",", "69"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "19", ",", "38"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "19", ",", "51"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "19", ",", "60"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "19", ",", "73"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "21", ",", "55"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "21", ",", "58"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "23", ",", "52"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "23", ",", "63"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "24", ",", "54"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "24", ",", "62"}], "}"}]}], "}"}]}],
  SequenceForm["Class ", 3, ", Size: ", 72, ": ", CompressedData["
1:eJxN08tqwmAQhuGorcG2AZsgpiIesVBRoyi2eERqJfUAoiB02wvQ+985AxN4
Fx88WfyZf2aS+v/tdE07jhNLMpKURJ8f4RCuwkt4A/+Z9X05uAFHcB+ewxfz
g8SDS/AGPpv17q9wBf6Gj+aspAC/we/wDP6FD2YXZ130pR7CW7POpg634Sm8
Nj+hd3ULXsF787OkDH/AA3gML+Cd+UVSg7twD57AUzg2e6ir/jLnJU04gudw
MnPdbQdOevfRo4++fNRS/5gD7DfAjgLsOkBd/UY+4aTfomQEJ/9FiDuENts7
qOgToA==
   "]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4754713250450478`*^9, 3.4754717412858553`*^9, {3.47547189959591*^9, 
   3.475471947726663*^9}, {3.4754720027918124`*^9, 3.4754720146524906`*^9}, {
   3.4754721554375434`*^9, 3.475472183630156*^9}, 3.4754722169750633`*^9, {
   3.4754723006598496`*^9, 3.4754723255692744`*^9}, 3.4754726524509706`*^9, 
   3.4755145281462812`*^9, 3.475516886319498*^9, 3.475516960487144*^9, {
   3.475518352876689*^9, 3.475518449251729*^9}, {3.475518480021246*^9, 
   3.475518526162044*^9}, 3.475518562848504*^9, {3.475518594397612*^9, 
   3.475518684044024*^9}, 3.475520360686845*^9, 3.475520398853322*^9, 
   3.4755743433057756`*^9, 3.4755921883182697`*^9, 3.475592838943963*^9, 
   3.4755930489392347`*^9, 3.47559316387536*^9, 3.475859277099844*^9, 
   3.475859410495861*^9, 3.4759273797073803`*^9, {3.4759274112318563`*^9, 
   3.4759274294766607`*^9}, 3.47592746290359*^9, {3.475928938125485*^9, 
   3.475928984271109*^9}, {3.476025105098091*^9, 3.476025194205282*^9}, 
   3.4760262844654837`*^9, 3.476026394732173*^9, {3.476027818923255*^9, 
   3.4760278328524847`*^9}, 3.476027947783039*^9, 3.4768068639297333`*^9, 
   3.476809484935771*^9, 3.51706494575756*^9, 3.5170653896290827`*^9, 
   3.517065954259986*^9, 3.517066540585215*^9, 3.517066675863762*^9, 
   3.517066829769437*^9, 3.5170689776104794`*^9, 3.517069049749851*^9, 
   3.517069479337736*^9, 3.522667843134801*^9, 3.528476190609823*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Class \"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\", Size: \"\>", "\[InvisibleSpace]", "72", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "20"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "25"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "69"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "74"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "88"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "11"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "39"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "46"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "49"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "56"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "84"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "16"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "23"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "38"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "58"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "73"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "80"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "20"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "21"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "76"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "77"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "26"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "30"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "68"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "72"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "24"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "31"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "45"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "54"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "68"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "75"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "39"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "60"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "62"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "21"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "35"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "46"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "56"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "67"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "81"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "44"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "51"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "52"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "59"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12", ",", "28"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12", ",", "48"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12", ",", "56"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12", ",", "76"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "13", ",", "44"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "13", ",", "47"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "13", ",", "58"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "13", ",", "61"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "16", ",", "32"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "16", ",", "76"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "18", ",", "45"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "18", ",", "51"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "18", ",", "59"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "18", ",", "65"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "19", ",", "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "19", ",", "42"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "19", ",", "69"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "19", ",", "70"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "23", ",", "55"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "23", ",", "60"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "26", ",", "55"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "26", ",", "63"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "28", ",", "59"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "28", ",", "61"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "30", ",", "60"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "30", ",", "62"}], "}"}]}], "}"}]}],
  SequenceForm["Class ", 4, ", Size: ", 72, ": ", CompressedData["
1:eJxN0scKwlAQheHYsYFExUKIiqAoVhQNVsSCFVRcuPYB9P133oEJ/IuBLxcy
mXsmtc/v+Q1alnU0FTIVMCXPUTgHl+A9fIbfaumXhJtwDx7CHvxSh01l4ALc
gGfwCb6rI7iLOA9f4ZtaMijDLryDj+qYqSJcgbvwBN7BF3UcWYlb8AJeqRO4
i7gO92AP3sIPteyqA4/gMTxXp0w58AD2YD/bNPqL+/AMXqpl51XY72MjTxtz
2phNvFFnkaG4De/hg1r+rynsZ17GuXitdvBdB/O7eNfVff0BhDgTwQ==
   "]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4754713250450478`*^9, 3.4754717412858553`*^9, {3.47547189959591*^9, 
   3.475471947726663*^9}, {3.4754720027918124`*^9, 3.4754720146524906`*^9}, {
   3.4754721554375434`*^9, 3.475472183630156*^9}, 3.4754722169750633`*^9, {
   3.4754723006598496`*^9, 3.4754723255692744`*^9}, 3.4754726524509706`*^9, 
   3.4755145281462812`*^9, 3.475516886319498*^9, 3.475516960487144*^9, {
   3.475518352876689*^9, 3.475518449251729*^9}, {3.475518480021246*^9, 
   3.475518526162044*^9}, 3.475518562848504*^9, {3.475518594397612*^9, 
   3.475518684044024*^9}, 3.475520360686845*^9, 3.475520398853322*^9, 
   3.4755743433057756`*^9, 3.4755921883182697`*^9, 3.475592838943963*^9, 
   3.4755930489392347`*^9, 3.47559316387536*^9, 3.475859277099844*^9, 
   3.475859410495861*^9, 3.4759273797073803`*^9, {3.4759274112318563`*^9, 
   3.4759274294766607`*^9}, 3.47592746290359*^9, {3.475928938125485*^9, 
   3.475928984271109*^9}, {3.476025105098091*^9, 3.476025194205282*^9}, 
   3.4760262844654837`*^9, 3.476026394732173*^9, {3.476027818923255*^9, 
   3.4760278328524847`*^9}, 3.476027947783039*^9, 3.4768068639297333`*^9, 
   3.476809484935771*^9, 3.51706494575756*^9, 3.5170653896290827`*^9, 
   3.517065954259986*^9, 3.517066540585215*^9, 3.517066675863762*^9, 
   3.517066829769437*^9, 3.5170689776104794`*^9, 3.517069049749851*^9, 
   3.517069479337736*^9, 3.522667843134801*^9, 3.528476190666482*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Class \"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\", Size: \"\>", "\[InvisibleSpace]", "72", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "17"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "19"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "75"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "77"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "87"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "33"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "37"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "58"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "62"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "82"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "19"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "47"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "49"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "55"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "77"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "24"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "25"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "32"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "65"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "72"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "73"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "17"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "31"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "67"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "81"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "18"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "37"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "62"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "81"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "38"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "47"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "49"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "52"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "54"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "63"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "30"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "47"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "48"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "54"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "55"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "72"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "33"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "42"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "61"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "70"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12", ",", "37"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12", ",", "67"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "13", ",", "32"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "13", ",", "35"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "13", ",", "70"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "13", ",", "73"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "16", ",", "49"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "16", ",", "59"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "17", ",", "34"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "17", ",", "75"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "19", ",", "52"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "19", ",", "59"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "20", ",", "42"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "20", ",", "70"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "21", ",", "48"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "21", ",", "65"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "24", ",", "48"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "24", ",", "51"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "24", ",", "65"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "24", ",", "68"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "25", ",", "54"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "25", ",", "63"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "26", ",", "58"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "26", ",", "60"}], "}"}]}], "}"}]}],
  SequenceForm["Class ", 5, ", Size: ", 72, ": ", CompressedData["
1:eJxN0skKwjAUheE441BQW6F14YiCbmpRKjhURCkVcWE37n0Aff+duZDgvzjw
NYQmOcn4/c0/RaVUplPSKejIdw3uwC58hx/wy1j+58BjeAbv4ATOjctYV7yA
QziCt7DdW0XHhwN4BJ/hDL4ZV9GJeAhf4KexdNmFZ3AC2/l1nTkcwhG8gWP4
ZNzQGcAhvIJjeAvbszdxd+IlfIRT4xbO2EInDnoWT+EUtj23cV7x3li6n8D2
HbroxMV8D3v2sFYPPfRw7z7GxWuYc67GAToM0H9f/d+2+KDzA27EE6M=
   "]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4754713250450478`*^9, 3.4754717412858553`*^9, {3.47547189959591*^9, 
   3.475471947726663*^9}, {3.4754720027918124`*^9, 3.4754720146524906`*^9}, {
   3.4754721554375434`*^9, 3.475472183630156*^9}, 3.4754722169750633`*^9, {
   3.4754723006598496`*^9, 3.4754723255692744`*^9}, 3.4754726524509706`*^9, 
   3.4755145281462812`*^9, 3.475516886319498*^9, 3.475516960487144*^9, {
   3.475518352876689*^9, 3.475518449251729*^9}, {3.475518480021246*^9, 
   3.475518526162044*^9}, 3.475518562848504*^9, {3.475518594397612*^9, 
   3.475518684044024*^9}, 3.475520360686845*^9, 3.475520398853322*^9, 
   3.4755743433057756`*^9, 3.4755921883182697`*^9, 3.475592838943963*^9, 
   3.4755930489392347`*^9, 3.47559316387536*^9, 3.475859277099844*^9, 
   3.475859410495861*^9, 3.4759273797073803`*^9, {3.4759274112318563`*^9, 
   3.4759274294766607`*^9}, 3.47592746290359*^9, {3.475928938125485*^9, 
   3.475928984271109*^9}, {3.476025105098091*^9, 3.476025194205282*^9}, 
   3.4760262844654837`*^9, 3.476026394732173*^9, {3.476027818923255*^9, 
   3.4760278328524847`*^9}, 3.476027947783039*^9, 3.4768068639297333`*^9, 
   3.476809484935771*^9, 3.51706494575756*^9, 3.5170653896290827`*^9, 
   3.517065954259986*^9, 3.517066540585215*^9, 3.517066675863762*^9, 
   3.517066829769437*^9, 3.5170689776104794`*^9, 3.517069049749851*^9, 
   3.517069479337736*^9, 3.522667843134801*^9, 3.528476190716928*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Class \"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\", Size: \"\>", "\[InvisibleSpace]", "72", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "16"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "78"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "86"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "15"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "31"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "64"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "80"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "22"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "46"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "74"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "29"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "61"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "68"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "22"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "62"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "76"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "43"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "56"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "20"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "28"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "33"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "46"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "54"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "59"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "67"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "72"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "80"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "30"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "44"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "57"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "71"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "38"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "45"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "57"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "64"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "32"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "43"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "60"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "71"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12", ",", "26"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12", ",", "29"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12", ",", "75"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12", ",", "78"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "15", ",", "39"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "15", ",", "42"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "15", ",", "52"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "15", ",", "55"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "15", ",", "65"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "15", ",", "68"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "16", ",", "44"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "16", ",", "64"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "17", ",", "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "17", ",", "59"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "18", ",", "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "18", ",", "74"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "20", ",", "43"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "20", ",", "69"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "21", ",", "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "21", ",", "63"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "22", ",", "45"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "22", ",", "56"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "22", ",", "58"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "22", ",", "69"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "23", ",", "51"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "23", ",", "57"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "23", ",", "58"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "23", ",", "64"}], "}"}]}], "}"}]}],
  SequenceForm["Class ", 6, ", Size: ", 72, ": ", CompressedData["
1:eJxN0t9KAlEQx/HVTNMCd2VTCNdaiERXvdCo3c1/YdFSEuKFD9AD5PvfOQNz
8Hvxg8/C2eGcmYn/jvv/sud5heRCUpLo9xXsw7/wwaz/NeF7eA3vzBVJG57A
U/jbfCmJ4Ed4AX+Yq6hfxXn1Et6aa5IETs3agxDuwjE8gCfwC/wGb+ACdv2p
S3rwCM7gL3ND8gSP4Qx2s7iWPMAJPIdd/RvJHRzBP7DbDd2FPjyEn+FX+B12
c/Txdh/3D7zzngTobQuzVrv9CfFG9af5FnXUK3MbPVSncA67Oh3JDM7gHNb7
nwAepxPi
   "]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4754713250450478`*^9, 3.4754717412858553`*^9, {3.47547189959591*^9, 
   3.475471947726663*^9}, {3.4754720027918124`*^9, 3.4754720146524906`*^9}, {
   3.4754721554375434`*^9, 3.475472183630156*^9}, 3.4754722169750633`*^9, {
   3.4754723006598496`*^9, 3.4754723255692744`*^9}, 3.4754726524509706`*^9, 
   3.4755145281462812`*^9, 3.475516886319498*^9, 3.475516960487144*^9, {
   3.475518352876689*^9, 3.475518449251729*^9}, {3.475518480021246*^9, 
   3.475518526162044*^9}, 3.475518562848504*^9, {3.475518594397612*^9, 
   3.475518684044024*^9}, 3.475520360686845*^9, 3.475520398853322*^9, 
   3.4755743433057756`*^9, 3.4755921883182697`*^9, 3.475592838943963*^9, 
   3.4755930489392347`*^9, 3.47559316387536*^9, 3.475859277099844*^9, 
   3.475859410495861*^9, 3.4759273797073803`*^9, {3.4759274112318563`*^9, 
   3.4759274294766607`*^9}, 3.47592746290359*^9, {3.475928938125485*^9, 
   3.475928984271109*^9}, {3.476025105098091*^9, 3.476025194205282*^9}, 
   3.4760262844654837`*^9, 3.476026394732173*^9, {3.476027818923255*^9, 
   3.4760278328524847`*^9}, 3.476027947783039*^9, 3.4768068639297333`*^9, 
   3.476809484935771*^9, 3.51706494575756*^9, 3.5170653896290827`*^9, 
   3.517065954259986*^9, 3.517066540585215*^9, 3.517066675863762*^9, 
   3.517066829769437*^9, 3.5170689776104794`*^9, 3.517069049749851*^9, 
   3.517069479337736*^9, 3.522667843134801*^9, 3.528476190767468*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Class \"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\", Size: \"\>", "\[InvisibleSpace]", "72", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "58"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "85"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "17"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "24"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "71"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "78"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "15"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "25"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "71"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "81"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "33"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "47"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "64"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "57"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "85"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "29"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "49"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "70"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "26"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "35"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "39"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "48"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "52"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "61"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "65"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "74"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "65"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "29"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "43"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "59"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "73"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "22"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "25"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "78"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "81"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "13", ",", "48"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "13", ",", "57"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "15", ",", "30"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "15", ",", "38"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "15", ",", "51"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "15", ",", "56"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "15", ",", "69"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "15", ",", "77"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "16", ",", "37"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "16", ",", "71"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "17", ",", "38"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "17", ",", "71"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "18", ",", "46"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "18", ",", "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "18", ",", "60"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "18", ",", "64"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "19", ",", "54"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "19", ",", "57"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "20", ",", "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "20", ",", "62"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "21", ",", "43"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "21", ",", "49"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "21", ",", "64"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "21", ",", "70"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "22", ",", "51"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "22", ",", "63"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "26", ",", "57"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "26", ",", "61"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "29", ",", "59"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "29", ",", "62"}], "}"}]}], "}"}]}],
  SequenceForm["Class ", 7, ", Size: ", 72, ": ", CompressedData["
1:eJxN0dtqwkAUheF4qBol2GgjTSBCUCuloDaKqPV4YaOFBiz0BXwAff8798Ae
+C8WfAmZmZ1ZyfX+dys6jnOSlCQFiXl24T68gv/VZp0Pv8IZnKvLkiYcwhl8
UT9JEngMp/BeXZF48Du8hO38VUkMf8Ip/K2uSSK4Bw/hCTyDN/AB/lG7uHMX
39Qxp/EH/AWf1Q1JBw7hHLb37GFmD3dluurCb/AUXsBH+Ff9LBnAtmsfe/p4
35KM4BRew7b3tmQO2/lfsNZ4qw5whwF6D7BngN47+F/jnTrCWRH6jdFLrOc+
AFqPFCo=
   "]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4754713250450478`*^9, 3.4754717412858553`*^9, {3.47547189959591*^9, 
   3.475471947726663*^9}, {3.4754720027918124`*^9, 3.4754720146524906`*^9}, {
   3.4754721554375434`*^9, 3.475472183630156*^9}, 3.4754722169750633`*^9, {
   3.4754723006598496`*^9, 3.4754723255692744`*^9}, 3.4754726524509706`*^9, 
   3.4755145281462812`*^9, 3.475516886319498*^9, 3.475516960487144*^9, {
   3.475518352876689*^9, 3.475518449251729*^9}, {3.475518480021246*^9, 
   3.475518526162044*^9}, 3.475518562848504*^9, {3.475518594397612*^9, 
   3.475518684044024*^9}, 3.475520360686845*^9, 3.475520398853322*^9, 
   3.4755743433057756`*^9, 3.4755921883182697`*^9, 3.475592838943963*^9, 
   3.4755930489392347`*^9, 3.47559316387536*^9, 3.475859277099844*^9, 
   3.475859410495861*^9, 3.4759273797073803`*^9, {3.4759274112318563`*^9, 
   3.4759274294766607`*^9}, 3.47592746290359*^9, {3.475928938125485*^9, 
   3.475928984271109*^9}, {3.476025105098091*^9, 3.476025194205282*^9}, 
   3.4760262844654837`*^9, 3.476026394732173*^9, {3.476027818923255*^9, 
   3.4760278328524847`*^9}, 3.476027947783039*^9, 3.4768068639297333`*^9, 
   3.476809484935771*^9, 3.51706494575756*^9, 3.5170653896290827`*^9, 
   3.517065954259986*^9, 3.517066540585215*^9, 3.517066675863762*^9, 
   3.517066829769437*^9, 3.5170689776104794`*^9, 3.517069049749851*^9, 
   3.517069479337736*^9, 3.522667843134801*^9, 3.528476190818837*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Class \"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\", Size: \"\>", "\[InvisibleSpace]", "72", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "35"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "59"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "82"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "84"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "19"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "23"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "26"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "69"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "72"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "76"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "28"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "34"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "62"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "68"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "84"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "37"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "45"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "46"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "51"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "52"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "60"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "18"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "42"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "46"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "52"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "56"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "80"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "23"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "32"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "44"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "55"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "67"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "76"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "28"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "73"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "20"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "34"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "68"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "82"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "35"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "68"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12", ",", "31"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12", ",", "73"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "13", ",", "42"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "13", ",", "45"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "13", ",", "60"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "13", ",", "63"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "16", ",", "33"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "16", ",", "45"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "16", ",", "52"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "16", ",", "56"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "16", ",", "63"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "16", ",", "75"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "17", ",", "54"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "17", ",", "55"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "18", ",", "47"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "18", ",", "63"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "19", ",", "39"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "19", ",", "44"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "19", ",", "67"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "19", ",", "72"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "21", ",", "44"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "21", ",", "69"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "23", ",", "54"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "23", ",", "61"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "24", ",", "55"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "24", ",", "61"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "28", ",", "58"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "28", ",", "62"}], "}"}]}], "}"}]}],
  SequenceForm["Class ", 8, ", Size: ", 72, ": ", CompressedData["
1:eJxN0ssKgkAUxnG7UyZ0RYmgNCIItUVS0nWhgVGLkJ6gB6j33zUHZuC/+OCn
zIzjOcf//Mpv1bKsQqWmUlGR5w7chRfwES7ht7acN4RdeALf4AJ+atdxB/EU
DuALnMPmPg2VJRzBMbyFE/ik3VQZwGs4hhM4hV/aLdREPIdDeA9nsKlPGzUR
37WlhyM4gHPY9M5Gf22skdrPYHO+g393UE8HtRJftXsqPhzBCZzC3PvQ7qvs
YFMf6ckGNntlBldwCGewmb0x1ojNfLr4rvis7eEOHt5LTw6wzOcfaQQToA==

   "]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4754713250450478`*^9, 3.4754717412858553`*^9, {3.47547189959591*^9, 
   3.475471947726663*^9}, {3.4754720027918124`*^9, 3.4754720146524906`*^9}, {
   3.4754721554375434`*^9, 3.475472183630156*^9}, 3.4754722169750633`*^9, {
   3.4754723006598496`*^9, 3.4754723255692744`*^9}, 3.4754726524509706`*^9, 
   3.4755145281462812`*^9, 3.475516886319498*^9, 3.475516960487144*^9, {
   3.475518352876689*^9, 3.475518449251729*^9}, {3.475518480021246*^9, 
   3.475518526162044*^9}, 3.475518562848504*^9, {3.475518594397612*^9, 
   3.475518684044024*^9}, 3.475520360686845*^9, 3.475520398853322*^9, 
   3.4755743433057756`*^9, 3.4755921883182697`*^9, 3.475592838943963*^9, 
   3.4755930489392347`*^9, 3.47559316387536*^9, 3.475859277099844*^9, 
   3.475859410495861*^9, 3.4759273797073803`*^9, {3.4759274112318563`*^9, 
   3.4759274294766607`*^9}, 3.47592746290359*^9, {3.475928938125485*^9, 
   3.475928984271109*^9}, {3.476025105098091*^9, 3.476025194205282*^9}, 
   3.4760262844654837`*^9, 3.476026394732173*^9, {3.476027818923255*^9, 
   3.4760278328524847`*^9}, 3.476027947783039*^9, 3.4768068639297333`*^9, 
   3.476809484935771*^9, 3.51706494575756*^9, 3.5170653896290827`*^9, 
   3.517065954259986*^9, 3.517066540585215*^9, 3.517066675863762*^9, 
   3.517066829769437*^9, 3.5170689776104794`*^9, 3.517069049749851*^9, 
   3.517069479337736*^9, 3.522667843134801*^9, 3.528476190869062*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Class \"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\", Size: \"\>", "\[InvisibleSpace]", "24", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "11"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "83"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "21"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "74"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "31"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "65"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "56"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "47"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "51"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "38"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "61"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "20"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "81"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "13", ",", "30"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "13", ",", "75"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "16", ",", "48"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "16", ",", "60"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "17", ",", "39"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "17", ",", "70"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "24", ",", "49"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "24", ",", "67"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "25", ",", "58"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "25", ",", "59"}], "}"}]}], "}"}]}],
  SequenceForm[
  "Class ", 9, ", Size: ", 24, ": ", {{1, 2, 11}, {1, 2, 83}, {1, 3, 21}, {1, 
   3, 74}, {1, 4, 31}, {1, 4, 65}, {1, 5, 41}, {1, 5, 56}, {1, 6, 47}, {1, 6, 
   51}, {1, 7, 38}, {1, 7, 61}, {1, 9, 20}, {1, 9, 81}, {1, 13, 30}, {1, 13, 
   75}, {1, 16, 48}, {1, 16, 60}, {1, 17, 39}, {1, 17, 70}, {1, 24, 49}, {1, 
   24, 67}, {1, 25, 58}, {1, 25, 59}}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4754713250450478`*^9, 3.4754717412858553`*^9, {3.47547189959591*^9, 
   3.475471947726663*^9}, {3.4754720027918124`*^9, 3.4754720146524906`*^9}, {
   3.4754721554375434`*^9, 3.475472183630156*^9}, 3.4754722169750633`*^9, {
   3.4754723006598496`*^9, 3.4754723255692744`*^9}, 3.4754726524509706`*^9, 
   3.4755145281462812`*^9, 3.475516886319498*^9, 3.475516960487144*^9, {
   3.475518352876689*^9, 3.475518449251729*^9}, {3.475518480021246*^9, 
   3.475518526162044*^9}, 3.475518562848504*^9, {3.475518594397612*^9, 
   3.475518684044024*^9}, 3.475520360686845*^9, 3.475520398853322*^9, 
   3.4755743433057756`*^9, 3.4755921883182697`*^9, 3.475592838943963*^9, 
   3.4755930489392347`*^9, 3.47559316387536*^9, 3.475859277099844*^9, 
   3.475859410495861*^9, 3.4759273797073803`*^9, {3.4759274112318563`*^9, 
   3.4759274294766607`*^9}, 3.47592746290359*^9, {3.475928938125485*^9, 
   3.475928984271109*^9}, {3.476025105098091*^9, 3.476025194205282*^9}, 
   3.4760262844654837`*^9, 3.476026394732173*^9, {3.476027818923255*^9, 
   3.4760278328524847`*^9}, 3.476027947783039*^9, 3.4768068639297333`*^9, 
   3.476809484935771*^9, 3.51706494575756*^9, 3.5170653896290827`*^9, 
   3.517065954259986*^9, 3.517066540585215*^9, 3.517066675863762*^9, 
   3.517066829769437*^9, 3.5170689776104794`*^9, 3.517069049749851*^9, 
   3.517069479337736*^9, 3.522667843134801*^9, 3.528476190915897*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Class \"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\", Size: \"\>", "\[InvisibleSpace]", "72", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "34"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "39"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "55"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "60"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "81"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "18"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "25"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "28"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "67"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "70"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "77"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "24"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "37"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "59"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "72"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "87"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "35"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "42"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "48"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "49"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "55"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "62"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "23"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "37"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "61"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "75"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "17"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "26"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "47"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "52"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "73"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "82"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "18"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "32"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "69"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "83"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "25"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "32"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "70"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "77"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "30"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "45"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "58"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "73"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12", ",", "42"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12", ",", "49"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12", ",", "55"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12", ",", "62"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "13", ",", "33"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "13", ",", "51"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "13", ",", "54"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "13", ",", "72"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "16", ",", "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "16", ",", "67"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "17", ",", "35"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "17", ",", "46"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "17", ",", "63"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "17", ",", "74"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "19", ",", "48"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "19", ",", "49"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "19", ",", "62"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "19", ",", "63"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "20", ",", "47"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "20", ",", "65"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "21", ",", "54"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "21", ",", "59"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "24", ",", "56"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "24", ",", "60"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "25", ",", "52"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "25", ",", "65"}], "}"}]}], "}"}]}],
  SequenceForm["Class ", 10, ", Size: ", 72, ": ", CompressedData["
1:eJxN01sLAVEUhuFxbsYoDDGSHJIopwg5JpFDLnDh3g/g/99Zu9au9+KrZ2pm
t/vWmsbn9/xGHcc5S2KSiMQ8Z+Am3IHn8Bp+qM15eTiEq/ABPsF3dVziwmW4
Da/gM/xWJyQtuAeP4DE8h7fqpKQEt+ENfFOnJDm4Ag/hKXyBn2oXfRrX4SP8
Unvo3MP7Hnr20HNaUoP78BK2d/PRoY/efPTmozezUw14As9gO7uspAvbPclh
jsYDeAdf1QHmG+CeAe4W4NsC5mK8VxdxT2O7b2YfF7D9F0LMNNRz/losE3k=

   "]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4754713250450478`*^9, 3.4754717412858553`*^9, {3.47547189959591*^9, 
   3.475471947726663*^9}, {3.4754720027918124`*^9, 3.4754720146524906`*^9}, {
   3.4754721554375434`*^9, 3.475472183630156*^9}, 3.4754722169750633`*^9, {
   3.4754723006598496`*^9, 3.4754723255692744`*^9}, 3.4754726524509706`*^9, 
   3.4755145281462812`*^9, 3.475516886319498*^9, 3.475516960487144*^9, {
   3.475518352876689*^9, 3.475518449251729*^9}, {3.475518480021246*^9, 
   3.475518526162044*^9}, 3.475518562848504*^9, {3.475518594397612*^9, 
   3.475518684044024*^9}, 3.475520360686845*^9, 3.475520398853322*^9, 
   3.4755743433057756`*^9, 3.4755921883182697`*^9, 3.475592838943963*^9, 
   3.4755930489392347`*^9, 3.47559316387536*^9, 3.475859277099844*^9, 
   3.475859410495861*^9, 3.4759273797073803`*^9, {3.4759274112318563`*^9, 
   3.4759274294766607`*^9}, 3.47592746290359*^9, {3.475928938125485*^9, 
   3.475928984271109*^9}, {3.476025105098091*^9, 3.476025194205282*^9}, 
   3.4760262844654837`*^9, 3.476026394732173*^9, {3.476027818923255*^9, 
   3.4760278328524847`*^9}, 3.476027947783039*^9, 3.4768068639297333`*^9, 
   3.476809484935771*^9, 3.51706494575756*^9, 3.5170653896290827`*^9, 
   3.517065954259986*^9, 3.517066540585215*^9, 3.517066675863762*^9, 
   3.517066829769437*^9, 3.5170689776104794`*^9, 3.517069049749851*^9, 
   3.517069479337736*^9, 3.522667843134801*^9, 3.528476190969078*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Class \"\>", "\[InvisibleSpace]", "11", 
   "\[InvisibleSpace]", "\<\", Size: \"\>", "\[InvisibleSpace]", "72", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "40"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "54"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "80"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "16"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "27"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "68"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "79"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "27"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "40"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "56"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "69"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "31"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "44"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "53"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "66"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "32"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "66"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "84"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "20"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "46"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "53"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "79"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "40"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "61"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "23"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "27"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "75"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "79"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "27"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "40"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "63"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "76"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12", ",", "38"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12", ",", "51"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12", ",", "53"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12", ",", "66"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "13", ",", "39"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "13", ",", "66"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "14", ",", "30"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "14", ",", "34"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "14", ",", "37"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "14", ",", "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "14", ",", "44"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "14", ",", "48"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "14", ",", "51"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "14", ",", "55"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "14", ",", "58"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "14", ",", "62"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "14", ",", "65"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "14", ",", "69"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "14", ",", "72"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "14", ",", "76"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "16", ",", "40"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "16", ",", "68"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "18", ",", "40"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "18", ",", "70"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "19", ",", "45"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "19", ",", "53"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "19", ",", "58"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "19", ",", "66"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "20", ",", "46"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "20", ",", "66"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "21", ",", "53"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "21", ",", "60"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "26", ",", "52"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "26", ",", "53"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "26", ",", "65"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "26", ",", "66"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "27", ",", "59"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "27", ",", "60"}], "}"}]}], "}"}]}],
  SequenceForm["Class ", 11, ", Size: ", 72, ": ", CompressedData["
1:eJxN0utqwkAQhuFYbcXGirQpQgUPBU+QFiFdlXgiYiRQQSlegReg9/+vMzAL
748Pniyzw+5s+tf73+0hCIJCUpaUJPrdgMfwDD6bdV8TbsN7+GSuoKaC/uoF
nJsfJV04hh28Mz/h/OoezJqLuSqJ4G/Ywf78NZxZvTY/S1pwG/6FfZ8QNSF6
qrfw0VyXDOEEdrC/44tkBPt1nU0H/oQH8ASO4SmcwHM4hTdwBudwAfv7NjET
tf+XXrGuPpjfJF+wg1PYzyHCW0dYf8de9cr8IfmBHZzBvo++7RLWPv+W0xRI

   "]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4754713250450478`*^9, 3.4754717412858553`*^9, {3.47547189959591*^9, 
   3.475471947726663*^9}, {3.4754720027918124`*^9, 3.4754720146524906`*^9}, {
   3.4754721554375434`*^9, 3.475472183630156*^9}, 3.4754722169750633`*^9, {
   3.4754723006598496`*^9, 3.4754723255692744`*^9}, 3.4754726524509706`*^9, 
   3.4755145281462812`*^9, 3.475516886319498*^9, 3.475516960487144*^9, {
   3.475518352876689*^9, 3.475518449251729*^9}, {3.475518480021246*^9, 
   3.475518526162044*^9}, 3.475518562848504*^9, {3.475518594397612*^9, 
   3.475518684044024*^9}, 3.475520360686845*^9, 3.475520398853322*^9, 
   3.4755743433057756`*^9, 3.4755921883182697`*^9, 3.475592838943963*^9, 
   3.4755930489392347`*^9, 3.47559316387536*^9, 3.475859277099844*^9, 
   3.475859410495861*^9, 3.4759273797073803`*^9, {3.4759274112318563`*^9, 
   3.4759274294766607`*^9}, 3.47592746290359*^9, {3.475928938125485*^9, 
   3.475928984271109*^9}, {3.476025105098091*^9, 3.476025194205282*^9}, 
   3.4760262844654837`*^9, 3.476026394732173*^9, {3.476027818923255*^9, 
   3.4760278328524847`*^9}, 3.476027947783039*^9, 3.4768068639297333`*^9, 
   3.476809484935771*^9, 3.51706494575756*^9, 3.5170653896290827`*^9, 
   3.517065954259986*^9, 3.517066540585215*^9, 3.517066675863762*^9, 
   3.517066829769437*^9, 3.5170689776104794`*^9, 3.517069049749851*^9, 
   3.517069479337736*^9, 3.522667843134801*^9, 3.5284761910579443`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Class \"\>", "\[InvisibleSpace]", "12", 
   "\[InvisibleSpace]", "\<\", Size: \"\>", "\[InvisibleSpace]", "72", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "15"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "79"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "29"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "66"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "43"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "53"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "40"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "57"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "27"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "71"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "85"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "21"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "27"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "34"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "40"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "47"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "53"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "60"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "66"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "73"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "79"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "22"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "79"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "66"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "53"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12", ",", "40"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12", ",", "64"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "13", ",", "27"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "13", ",", "78"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "14", ",", "28"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "14", ",", "29"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "14", ",", "35"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "14", ",", "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "14", ",", "42"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "14", ",", "43"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "14", ",", "49"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "14", ",", "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "14", ",", "56"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "14", ",", "57"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "14", ",", "63"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "14", ",", "64"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "14", ",", "70"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "14", ",", "71"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "14", ",", "77"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "14", ",", "78"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "15", ",", "40"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "15", ",", "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "15", ",", "53"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "15", ",", "54"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "15", ",", "66"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "15", ",", "67"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "17", ",", "43"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "17", ",", "66"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "18", ",", "53"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "18", ",", "57"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "19", ",", "40"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "19", ",", "71"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "22", ",", "48"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "22", ",", "53"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "22", ",", "61"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "22", ",", "66"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "24", ",", "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "24", ",", "66"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "25", ",", "53"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "25", ",", "64"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "27", ",", "55"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "27", ",", "57"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "27", ",", "62"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "27", ",", "64"}], "}"}]}], "}"}]}],
  SequenceForm["Class ", 12, ", Size: ", 72, ": ", CompressedData["
1:eJxN0ccKAjEQxvG1dxcVRVEPloPlYIFVF2ysYDmoIPgCPoC+/80ZmMD/8MFv
k2wyk/Q+v9c37nneVZKQxCT67cNPs8534ciclEzhwJySjODQnJa04Ys5IynD
b3NWUofbcB8ewTM4gLdwBN9g129O0oDdeF4yhN0+BckSducWUZv6aC6hF/XD
rHfQgbvwAB7CE3gKL+AlvIFD+AAf4TN8ge+wq99Hv+oxHMArOIJP5gp6qWBN
FftUUX8N59ZQp77hHA7gHez2b+Kumhhv4d8W7kffcA2H8B7W9X+dJhTY
   "]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4754713250450478`*^9, 3.4754717412858553`*^9, {3.47547189959591*^9, 
   3.475471947726663*^9}, {3.4754720027918124`*^9, 3.4754720146524906`*^9}, {
   3.4754721554375434`*^9, 3.475472183630156*^9}, 3.4754722169750633`*^9, {
   3.4754723006598496`*^9, 3.4754723255692744`*^9}, 3.4754726524509706`*^9, 
   3.4755145281462812`*^9, 3.475516886319498*^9, 3.475516960487144*^9, {
   3.475518352876689*^9, 3.475518449251729*^9}, {3.475518480021246*^9, 
   3.475518526162044*^9}, 3.475518562848504*^9, {3.475518594397612*^9, 
   3.475518684044024*^9}, 3.475520360686845*^9, 3.475520398853322*^9, 
   3.4755743433057756`*^9, 3.4755921883182697`*^9, 3.475592838943963*^9, 
   3.4755930489392347`*^9, 3.47559316387536*^9, 3.475859277099844*^9, 
   3.475859410495861*^9, 3.4759273797073803`*^9, {3.4759274112318563`*^9, 
   3.4759274294766607`*^9}, 3.47592746290359*^9, {3.475928938125485*^9, 
   3.475928984271109*^9}, {3.476025105098091*^9, 3.476025194205282*^9}, 
   3.4760262844654837`*^9, 3.476026394732173*^9, {3.476027818923255*^9, 
   3.4760278328524847`*^9}, 3.476027947783039*^9, 3.4768068639297333`*^9, 
   3.476809484935771*^9, 3.51706494575756*^9, 3.5170653896290827`*^9, 
   3.517065954259986*^9, 3.517066540585215*^9, 3.517066675863762*^9, 
   3.517066829769437*^9, 3.5170689776104794`*^9, 3.517069049749851*^9, 
   3.517069479337736*^9, 3.522667843134801*^9, 3.528476191114295*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Class \"\>", "\[InvisibleSpace]", "13", 
   "\[InvisibleSpace]", "\<\", Size: \"\>", "\[InvisibleSpace]", "24", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "18"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "76"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "35"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "60"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "44"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "52"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "28"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "69"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "86"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "46"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "55"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "39"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "63"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "23"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "80"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "16", ",", "34"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "16", ",", "74"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "20", ",", "51"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "20", ",", "61"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "21", ",", "45"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "21", ",", "68"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "26", ",", "56"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "26", ",", "62"}], "}"}]}], "}"}]}],
  SequenceForm[
  "Class ", 13, ", Size: ", 24, ": ", {{1, 2, 18}, {1, 2, 76}, {1, 3, 35}, {1,
    3, 60}, {1, 4, 44}, {1, 4, 52}, {1, 5, 28}, {1, 5, 69}, {1, 6, 12}, {1, 6,
    86}, {1, 9, 46}, {1, 9, 55}, {1, 10, 39}, {1, 10, 63}, {1, 11, 23}, {1, 
   11, 80}, {1, 16, 34}, {1, 16, 74}, {1, 20, 51}, {1, 20, 61}, {1, 21, 45}, {
   1, 21, 68}, {1, 26, 56}, {1, 26, 62}}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4754713250450478`*^9, 3.4754717412858553`*^9, {3.47547189959591*^9, 
   3.475471947726663*^9}, {3.4754720027918124`*^9, 3.4754720146524906`*^9}, {
   3.4754721554375434`*^9, 3.475472183630156*^9}, 3.4754722169750633`*^9, {
   3.4754723006598496`*^9, 3.4754723255692744`*^9}, 3.4754726524509706`*^9, 
   3.4755145281462812`*^9, 3.475516886319498*^9, 3.475516960487144*^9, {
   3.475518352876689*^9, 3.475518449251729*^9}, {3.475518480021246*^9, 
   3.475518526162044*^9}, 3.475518562848504*^9, {3.475518594397612*^9, 
   3.475518684044024*^9}, 3.475520360686845*^9, 3.475520398853322*^9, 
   3.4755743433057756`*^9, 3.4755921883182697`*^9, 3.475592838943963*^9, 
   3.4755930489392347`*^9, 3.47559316387536*^9, 3.475859277099844*^9, 
   3.475859410495861*^9, 3.4759273797073803`*^9, {3.4759274112318563`*^9, 
   3.4759274294766607`*^9}, 3.47592746290359*^9, {3.475928938125485*^9, 
   3.475928984271109*^9}, {3.476025105098091*^9, 3.476025194205282*^9}, 
   3.4760262844654837`*^9, 3.476026394732173*^9, {3.476027818923255*^9, 
   3.4760278328524847`*^9}, 3.476027947783039*^9, 3.4768068639297333`*^9, 
   3.476809484935771*^9, 3.51706494575756*^9, 3.5170653896290827`*^9, 
   3.517065954259986*^9, 3.517066540585215*^9, 3.517066675863762*^9, 
   3.517066829769437*^9, 3.5170689776104794`*^9, 3.517069049749851*^9, 
   3.517069479337736*^9, 3.522667843134801*^9, 3.528476191166781*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Class \"\>", "\[InvisibleSpace]", "14", 
   "\[InvisibleSpace]", "\<\", Size: \"\>", "\[InvisibleSpace]", "72", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "21"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "26"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "42"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "52"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "68"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "73"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "44"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "51"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "54"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "83"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "20"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "33"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "35"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "61"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "63"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "76"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "16"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "23"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "74"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "81"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "87"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "24"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "35"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "63"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "74"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "30"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "34"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "39"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "60"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "65"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "69"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "19"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "31"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "45"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "56"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "70"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "82"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "44"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "58"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "34"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "47"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "56"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "69"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12", ",", "39"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12", ",", "65"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "13", ",", "28"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "13", ",", "38"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "13", ",", "46"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "13", ",", "59"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "13", ",", "67"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "13", ",", "77"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "16", ",", "38"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "16", ",", "70"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "17", ",", "37"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "17", ",", "48"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "17", ",", "61"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "17", ",", "72"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "18", ",", "42"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "18", ",", "48"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "18", ",", "49"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "18", ",", "61"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "18", ",", "62"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "18", ",", "68"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "20", ",", "52"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "20", ",", "60"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "21", ",", "46"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "21", ",", "67"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "25", ",", "55"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "25", ",", "62"}], "}"}]}], "}"}]}],
  SequenceForm["Class ", 14, ", Size: ", 72, ": ", CompressedData["
1:eJxN0ktrwlAQhuF4R00hVYNaiiUGFcUrBhVrKmIrUXRhXHTfH6D/f+ccmNB3
8cFzIGeYORnv7xHf05ZlRZKMJCUxZxd+gwdwAH/DR7WpZ8N9eAjP4QV8U2cl
NdiDfTiEt/BZnZOUYAeuwyf4Cv+q85IG7MNbOKlTkLTgNtyDN/AO/lEXJVX4
Ax7BK/gAx+oS3t94rS6jN+MJvIKTfmz0b6PnF8k73IXH8Ce8hy9qB3cdzPIq
6cBTOIQjdcX639sKvjeewSH8BSe7bXYwgJP/5WIuF7M0JUvY1HwCSlATYQ==

   "]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4754713250450478`*^9, 3.4754717412858553`*^9, {3.47547189959591*^9, 
   3.475471947726663*^9}, {3.4754720027918124`*^9, 3.4754720146524906`*^9}, {
   3.4754721554375434`*^9, 3.475472183630156*^9}, 3.4754722169750633`*^9, {
   3.4754723006598496`*^9, 3.4754723255692744`*^9}, 3.4754726524509706`*^9, 
   3.4755145281462812`*^9, 3.475516886319498*^9, 3.475516960487144*^9, {
   3.475518352876689*^9, 3.475518449251729*^9}, {3.475518480021246*^9, 
   3.475518526162044*^9}, 3.475518562848504*^9, {3.475518594397612*^9, 
   3.475518684044024*^9}, 3.475520360686845*^9, 3.475520398853322*^9, 
   3.4755743433057756`*^9, 3.4755921883182697`*^9, 3.475592838943963*^9, 
   3.4755930489392347`*^9, 3.47559316387536*^9, 3.475859277099844*^9, 
   3.475859410495861*^9, 3.4759273797073803`*^9, {3.4759274112318563`*^9, 
   3.4759274294766607`*^9}, 3.47592746290359*^9, {3.475928938125485*^9, 
   3.475928984271109*^9}, {3.476025105098091*^9, 3.476025194205282*^9}, 
   3.4760262844654837`*^9, 3.476026394732173*^9, {3.476027818923255*^9, 
   3.4760278328524847`*^9}, 3.476027947783039*^9, 3.4768068639297333`*^9, 
   3.476809484935771*^9, 3.51706494575756*^9, 3.5170653896290827`*^9, 
   3.517065954259986*^9, 3.517066540585215*^9, 3.517066675863762*^9, 
   3.517066829769437*^9, 3.5170689776104794`*^9, 3.517069049749851*^9, 
   3.517069479337736*^9, 3.522667843134801*^9, 3.5284761912185183`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Class \"\>", "\[InvisibleSpace]", "15", 
   "\[InvisibleSpace]", "\<\", Size: \"\>", "\[InvisibleSpace]", "72", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "22"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "43"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "51"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "72"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "43"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "52"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "85"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "32"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "60"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "64"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "19"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "78"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "85"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "15"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "29"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "69"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "83"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "28"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "63"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "71"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "23"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "25"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "38"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "49"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "51"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "62"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "75"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "77"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "23"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "37"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "64"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "78"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "29"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "46"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "57"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "74"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12", ",", "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12", ",", "54"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "13", ",", "34"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "13", ",", "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "13", ",", "55"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "13", ",", "71"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "15", ",", "32"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "15", ",", "45"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "15", ",", "49"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "15", ",", "58"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "15", ",", "62"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "15", ",", "75"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "16", ",", "43"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "16", ",", "65"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "17", ",", "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "17", ",", "45"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "17", ",", "64"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "17", ",", "73"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "20", ",", "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "20", ",", "71"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "21", ",", "56"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "21", ",", "57"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "22", ",", "47"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "22", ",", "54"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "22", ",", "60"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "22", ",", "67"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "24", ",", "57"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "24", ",", "59"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "25", ",", "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "25", ",", "67"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "29", ",", "58"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "29", ",", "63"}], "}"}]}], "}"}]}],
  SequenceForm["Class ", 15, ", Size: ", 72, ": ", CompressedData["
1:eJxN0t1Kw0AQhuH4W7WWNGirgQZqSQUJVZKU1J+QppTSqOiB0hvoBej9n3UG
Zul78MET2B0ys3O3/f/5O/Q8r5EcSQ4k+t2HEziHG7Peu4ATeApvzMeSIRzD
JVybTySX8BX8Dbv6pxIfjuAV/GtuSQZwDM/htflMcgOH8D2cwjlcwZ/wl/kc
9dVjuIZd7230qH6EX+APs84ygwtzRzKCM3gGuzn4eEf1BE7hV7iCXe9db78z
6oU5wFsEqB9gDup387XkAXb/2ZM8w24muuNPcAGX8NJ8i7vqN3OIWYU4H6F3
te7SDk/fFCo=
   "]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4754713250450478`*^9, 3.4754717412858553`*^9, {3.47547189959591*^9, 
   3.475471947726663*^9}, {3.4754720027918124`*^9, 3.4754720146524906`*^9}, {
   3.4754721554375434`*^9, 3.475472183630156*^9}, 3.4754722169750633`*^9, {
   3.4754723006598496`*^9, 3.4754723255692744`*^9}, 3.4754726524509706`*^9, 
   3.4755145281462812`*^9, 3.475516886319498*^9, 3.475516960487144*^9, {
   3.475518352876689*^9, 3.475518449251729*^9}, {3.475518480021246*^9, 
   3.475518526162044*^9}, 3.475518562848504*^9, {3.475518594397612*^9, 
   3.475518684044024*^9}, 3.475520360686845*^9, 3.475520398853322*^9, 
   3.4755743433057756`*^9, 3.4755921883182697`*^9, 3.475592838943963*^9, 
   3.4755930489392347`*^9, 3.47559316387536*^9, 3.475859277099844*^9, 
   3.475859410495861*^9, 3.4759273797073803`*^9, {3.4759274112318563`*^9, 
   3.4759274294766607`*^9}, 3.47592746290359*^9, {3.475928938125485*^9, 
   3.475928984271109*^9}, {3.476025105098091*^9, 3.476025194205282*^9}, 
   3.4760262844654837`*^9, 3.476026394732173*^9, {3.476027818923255*^9, 
   3.4760278328524847`*^9}, 3.476027947783039*^9, 3.4768068639297333`*^9, 
   3.476809484935771*^9, 3.51706494575756*^9, 3.5170653896290827`*^9, 
   3.517065954259986*^9, 3.517066540585215*^9, 3.517066675863762*^9, 
   3.517066829769437*^9, 3.5170689776104794`*^9, 3.517069049749851*^9, 
   3.517069479337736*^9, 3.522667843134801*^9, 3.528476191269787*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Class \"\>", "\[InvisibleSpace]", "16", 
   "\[InvisibleSpace]", "\<\", Size: \"\>", "\[InvisibleSpace]", "72", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "23"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "30"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "64"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "71"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "45"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "59"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "29"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "67"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "88"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "26"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "71"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "20"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "43"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "55"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "78"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "15"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "42"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "57"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "84"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "17"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "18"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "30"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "31"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "44"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "56"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "69"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "70"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "82"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "83"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "51"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "22"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "80"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "39"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "64"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12", ",", "43"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12", ",", "47"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12", ",", "57"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12", ",", "61"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "13", ",", "29"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "13", ",", "76"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "15", ",", "33"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "15", ",", "35"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "15", ",", "46"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "15", ",", "48"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "15", ",", "59"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "15", ",", "61"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "15", ",", "72"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "15", ",", "74"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "16", ",", "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "16", ",", "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "16", ",", "58"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "16", ",", "72"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "18", ",", "39"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "18", ",", "71"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "19", ",", "43"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "19", ",", "68"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "20", ",", "55"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "20", ",", "57"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "22", ",", "49"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "22", ",", "52"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "22", ",", "62"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "22", ",", "65"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "24", ",", "52"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "24", ",", "64"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "25", ",", "57"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "25", ",", "60"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "28", ",", "56"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "28", ",", "64"}], "}"}]}], "}"}]}],
  SequenceForm["Class ", 16, ", Size: ", 72, ": ", CompressedData["
1:eJxN0ttLAkEUx/Eps5uK2xZpYhuLgtBFrYTNvKDYZZEIWX3wuT9A//+3zoEz
7PfhB5+Fmdk5Z078t892h865VFKQHEj0uwZH8Az+Nuu+NvwEv8Aj85HkFL6F
F/DWXJQ0YP/fY8kV/AAn8K/5RFKF7+EhvDHrHS/gEI7gO/gRfoM/4S84g9fm
M/RN/Wo+l1zDK3NJ0oH9G5XRE3UPHsITcwVvof4xa89iuAV34T48gidwCi/N
gcvnJ0Dt6nfY7w1Rr9rPwyXqVX+YdUYS2NeuvXyGB/AUnpvrWFNHn29wpnps
brp8Bpq2/h9pxxQ2
   "]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4754713250450478`*^9, 3.4754717412858553`*^9, {3.47547189959591*^9, 
   3.475471947726663*^9}, {3.4754720027918124`*^9, 3.4754720146524906`*^9}, {
   3.4754721554375434`*^9, 3.475472183630156*^9}, 3.4754722169750633`*^9, {
   3.4754723006598496`*^9, 3.4754723255692744`*^9}, 3.4754726524509706`*^9, 
   3.4755145281462812`*^9, 3.475516886319498*^9, 3.475516960487144*^9, {
   3.475518352876689*^9, 3.475518449251729*^9}, {3.475518480021246*^9, 
   3.475518526162044*^9}, 3.475518562848504*^9, {3.475518594397612*^9, 
   3.475518684044024*^9}, 3.475520360686845*^9, 3.475520398853322*^9, 
   3.4755743433057756`*^9, 3.4755921883182697`*^9, 3.475592838943963*^9, 
   3.4755930489392347`*^9, 3.47559316387536*^9, 3.475859277099844*^9, 
   3.475859410495861*^9, 3.4759273797073803`*^9, {3.4759274112318563`*^9, 
   3.4759274294766607`*^9}, 3.47592746290359*^9, {3.475928938125485*^9, 
   3.475928984271109*^9}, {3.476025105098091*^9, 3.476025194205282*^9}, 
   3.4760262844654837`*^9, 3.476026394732173*^9, {3.476027818923255*^9, 
   3.4760278328524847`*^9}, 3.476027947783039*^9, 3.4768068639297333`*^9, 
   3.476809484935771*^9, 3.51706494575756*^9, 3.5170653896290827`*^9, 
   3.517065954259986*^9, 3.517066540585215*^9, 3.517066675863762*^9, 
   3.517066829769437*^9, 3.5170689776104794`*^9, 3.517069049749851*^9, 
   3.517069479337736*^9, 3.522667843134801*^9, 3.528476191320579*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Class \"\>", "\[InvisibleSpace]", "17", 
   "\[InvisibleSpace]", "\<\", Size: \"\>", "\[InvisibleSpace]", "72", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "27"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "53"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "67"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "42"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "53"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "81"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "17"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "30"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "66"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "79"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "27"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "70"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "83"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "19"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "40"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "58"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "79"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "33"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "40"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "59"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "66"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "27"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "48"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "53"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "74"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "49"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "53"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "24"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "37"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "66"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "79"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12", ",", "27"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12", ",", "77"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "13", ",", "26"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "13", ",", "40"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "13", ",", "65"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "13", ",", "79"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "14", ",", "31"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "14", ",", "33"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "14", ",", "38"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "14", ",", "45"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "14", ",", "47"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "14", ",", "52"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "14", ",", "54"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "14", ",", "59"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "14", ",", "61"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "14", ",", "68"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "14", ",", "73"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "14", ",", "75"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "16", ",", "53"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "16", ",", "55"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "17", ",", "53"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "17", ",", "56"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "18", ",", "44"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "18", ",", "66"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "20", ",", "40"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "20", ",", "72"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "21", ",", "47"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "21", ",", "66"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "23", ",", "53"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "23", ",", "62"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "24", ",", "53"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "24", ",", "63"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "25", ",", "51"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "25", ",", "66"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "27", ",", "54"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "27", ",", "58"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "27", ",", "61"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "27", ",", "65"}], "}"}]}], "}"}]}],
  SequenceForm["Class ", 17, ", Size: ", 72, ": ", CompressedData["
1:eJxN0dtqwkAQxvHUNko94aHBqGDJhRKlpZU2VSK2eKBERUR9Ax9A3//OGZiF
/8UHvyyb2dnZ6HI7XXOe52WSR8mDRL+78BBO4JVZ/6vCIziBj+YnSR3uwUv4
YPZR30dv6n/4bM5LmnAMp7CrX5BEcAzPYNfbM3pQf8IJvDUXJWPY7SlJQrgP
L2HXZxnnqvfmiqQDx/ACdnV0lq9wBA/gd/gD/oZ/4Bk8h9fwBt6Za5iJemKu
Y109NTckb7Cb1Qvurs7MAfoPsL+F+upfc4h19Z+5LfmCXZ0u5qBO4Tmsb3EH
snsUbA==
   "]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4754713250450478`*^9, 3.4754717412858553`*^9, {3.47547189959591*^9, 
   3.475471947726663*^9}, {3.4754720027918124`*^9, 3.4754720146524906`*^9}, {
   3.4754721554375434`*^9, 3.475472183630156*^9}, 3.4754722169750633`*^9, {
   3.4754723006598496`*^9, 3.4754723255692744`*^9}, 3.4754726524509706`*^9, 
   3.4755145281462812`*^9, 3.475516886319498*^9, 3.475516960487144*^9, {
   3.475518352876689*^9, 3.475518449251729*^9}, {3.475518480021246*^9, 
   3.475518526162044*^9}, 3.475518562848504*^9, {3.475518594397612*^9, 
   3.475518684044024*^9}, 3.475520360686845*^9, 3.475520398853322*^9, 
   3.4755743433057756`*^9, 3.4755921883182697`*^9, 3.475592838943963*^9, 
   3.4755930489392347`*^9, 3.47559316387536*^9, 3.475859277099844*^9, 
   3.475859410495861*^9, 3.4759273797073803`*^9, {3.4759274112318563`*^9, 
   3.4759274294766607`*^9}, 3.47592746290359*^9, {3.475928938125485*^9, 
   3.475928984271109*^9}, {3.476025105098091*^9, 3.476025194205282*^9}, 
   3.4760262844654837`*^9, 3.476026394732173*^9, {3.476027818923255*^9, 
   3.4760278328524847`*^9}, 3.476027947783039*^9, 3.4768068639297333`*^9, 
   3.476809484935771*^9, 3.51706494575756*^9, 3.5170653896290827`*^9, 
   3.517065954259986*^9, 3.517066540585215*^9, 3.517066675863762*^9, 
   3.517066829769437*^9, 3.5170689776104794`*^9, 3.517069049749851*^9, 
   3.517069479337736*^9, 3.522667843134801*^9, 3.528476191369565*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Class \"\>", "\[InvisibleSpace]", "18", 
   "\[InvisibleSpace]", "\<\", Size: \"\>", "\[InvisibleSpace]", "36", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "28"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "66"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "40"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "55"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "82"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "18"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "79"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "45"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "53"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "27"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "72"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "35"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "66"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "40"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "62"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12", ",", "25"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12", ",", "79"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "13", ",", "52"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "13", ",", "53"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "14", ",", "32"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "14", ",", "39"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "14", ",", "46"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "14", ",", "60"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "14", ",", "67"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "14", ",", "74"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "16", ",", "42"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "16", ",", "66"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "17", ",", "40"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "17", ",", "69"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "20", ",", "53"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "20", ",", "59"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "23", ",", "49"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "23", ",", "66"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "27", ",", "56"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "27", ",", "63"}], "}"}]}], "}"}]}],
  SequenceForm["Class ", 18, ", Size: ", 36, ": ", CompressedData["
1:eJxN0N0GAlEUhuHdv1KpDEkdlKJEEaWhFCXSScwldAF1/2d9i7V4D16ebZj9
2bPPr/iWU0oLVVElZecJfHPb9xV8dFdVFy7cNTWA3+662sAHd0ON4ae7qeZw
7Glhj/nibqsRHPd21B6Oe237FF7CW/gM3+GXu6fWcOzsY6f54c6wwXxyD9UO
jv/Y2+TwVf0BKisLAA==
   "]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4754713250450478`*^9, 3.4754717412858553`*^9, {3.47547189959591*^9, 
   3.475471947726663*^9}, {3.4754720027918124`*^9, 3.4754720146524906`*^9}, {
   3.4754721554375434`*^9, 3.475472183630156*^9}, 3.4754722169750633`*^9, {
   3.4754723006598496`*^9, 3.4754723255692744`*^9}, 3.4754726524509706`*^9, 
   3.4755145281462812`*^9, 3.475516886319498*^9, 3.475516960487144*^9, {
   3.475518352876689*^9, 3.475518449251729*^9}, {3.475518480021246*^9, 
   3.475518526162044*^9}, 3.475518562848504*^9, {3.475518594397612*^9, 
   3.475518684044024*^9}, 3.475520360686845*^9, 3.475520398853322*^9, 
   3.4755743433057756`*^9, 3.4755921883182697`*^9, 3.475592838943963*^9, 
   3.4755930489392347`*^9, 3.47559316387536*^9, 3.475859277099844*^9, 
   3.475859410495861*^9, 3.4759273797073803`*^9, {3.4759274112318563`*^9, 
   3.4759274294766607`*^9}, 3.47592746290359*^9, {3.475928938125485*^9, 
   3.475928984271109*^9}, {3.476025105098091*^9, 3.476025194205282*^9}, 
   3.4760262844654837`*^9, 3.476026394732173*^9, {3.476027818923255*^9, 
   3.4760278328524847`*^9}, 3.476027947783039*^9, 3.4768068639297333`*^9, 
   3.476809484935771*^9, 3.51706494575756*^9, 3.5170653896290827`*^9, 
   3.517065954259986*^9, 3.517066540585215*^9, 3.517066675863762*^9, 
   3.517066829769437*^9, 3.5170689776104794`*^9, 3.517069049749851*^9, 
   3.517069479337736*^9, 3.522667843134801*^9, 3.5284761914173117`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Class \"\>", "\[InvisibleSpace]", "19", 
   "\[InvisibleSpace]", "\<\", Size: \"\>", "\[InvisibleSpace]", "36", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "29"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "65"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "38"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "57"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "11"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "85"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "22"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "75"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "48"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "21"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "78"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "24"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "37"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "63"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "76"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "43"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "58"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "31"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "71"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12", ",", "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12", ",", "68"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "13", ",", "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "13", ",", "64"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "15", ",", "34"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "15", ",", "47"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "15", ",", "60"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "15", ",", "73"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "16", ",", "51"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "16", ",", "57"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "19", ",", "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "19", ",", "61"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "22", ",", "44"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "22", ",", "70"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "26", ",", "54"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "26", ",", "64"}], "}"}]}], "}"}]}],
  SequenceForm["Class ", 19, ", Size: ", 36, ": ", CompressedData["
1:eJxN0NsKQVEUheHtfI4SSUmEErVFKSKUSORCeQEPwPvfGavGrv/ir281b9ac
g8/v9U1HUTRSGZVS4d2DT3aYT+CNnVUV+G3nVBu+23m1gJd2QbXgp11UHXgM
H+CHXVIzeGuXVR++2lXvn/hs19QUPtp1NYRjeAff7IZawcndmtg9eG+Hm83h
i91Vazj85w8KHwrQ
   "]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4754713250450478`*^9, 3.4754717412858553`*^9, {3.47547189959591*^9, 
   3.475471947726663*^9}, {3.4754720027918124`*^9, 3.4754720146524906`*^9}, {
   3.4754721554375434`*^9, 3.475472183630156*^9}, 3.4754722169750633`*^9, {
   3.4754723006598496`*^9, 3.4754723255692744`*^9}, 3.4754726524509706`*^9, 
   3.4755145281462812`*^9, 3.475516886319498*^9, 3.475516960487144*^9, {
   3.475518352876689*^9, 3.475518449251729*^9}, {3.475518480021246*^9, 
   3.475518526162044*^9}, 3.475518562848504*^9, {3.475518594397612*^9, 
   3.475518684044024*^9}, 3.475520360686845*^9, 3.475520398853322*^9, 
   3.4755743433057756`*^9, 3.4755921883182697`*^9, 3.475592838943963*^9, 
   3.4755930489392347`*^9, 3.47559316387536*^9, 3.475859277099844*^9, 
   3.475859410495861*^9, 3.4759273797073803`*^9, {3.4759274112318563`*^9, 
   3.4759274294766607`*^9}, 3.47592746290359*^9, {3.475928938125485*^9, 
   3.475928984271109*^9}, {3.476025105098091*^9, 3.476025194205282*^9}, 
   3.4760262844654837`*^9, 3.476026394732173*^9, {3.476027818923255*^9, 
   3.4760278328524847`*^9}, 3.476027947783039*^9, 3.4768068639297333`*^9, 
   3.476809484935771*^9, 3.51706494575756*^9, 3.5170653896290827`*^9, 
   3.517065954259986*^9, 3.517066540585215*^9, 3.517066675863762*^9, 
   3.517066829769437*^9, 3.5170689776104794`*^9, 3.517069049749851*^9, 
   3.517069479337736*^9, 3.522667843134801*^9, 3.5284761914673853`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Class \"\>", "\[InvisibleSpace]", "20", 
   "\[InvisibleSpace]", "\<\", Size: \"\>", "\[InvisibleSpace]", "72", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "33"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "38"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "45"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "49"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "56"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "61"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "20"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "30"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "65"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "75"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "89"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "21"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "42"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "54"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "75"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "11"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "38"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "39"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "58"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "59"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "86"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "28"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "39"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "59"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "70"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "16"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "58"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "83"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "21"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "24"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "26"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "75"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "77"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "80"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "33"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "61"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "69"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "26"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "48"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "55"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "77"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12", ",", "24"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12", ",", "30"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12", ",", "44"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12", ",", "60"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12", ",", "74"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12", ",", "80"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "13", ",", "31"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "13", ",", "74"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "17", ",", "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "17", ",", "47"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "17", ",", "51"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "17", ",", "58"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "17", ",", "62"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "17", ",", "68"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "19", ",", "46"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "19", ",", "65"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "20", ",", "45"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "20", ",", "49"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "20", ",", "63"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "20", ",", "67"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "21", ",", "51"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "21", ",", "62"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "23", ",", "47"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "23", ",", "56"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "23", ",", "59"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "23", ",", "68"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "25", ",", "56"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "25", ",", "61"}], "}"}]}], "}"}]}],
  SequenceForm["Class ", 20, ", Size: ", 72, ": ", CompressedData["
1:eJxN0lsLAVEUhuFxzqCIiZHIDZHTpJhmHJJDIiVKufUD+P939qq167346pna
M+ub1u5+fo9v0nGcs0nKJGEiz124B4/hAA7htVq+l4VrcBvewVf4rU6bePAQ
XsD23YxJAe7BfTiCY/illu4tuA/H8EmdMynDAziCn+o8/kvcgJvwFb7Bd7WL
fbmY62IX4qO6gO+LZ/AStrOK6FbE7sQjeAVfYNuzZNKB7ZkKOoun8ByO4A18
UFdNJrC9V3LvxnAAb+G92sNcD7Pq6CYO4Ri2fXyc8XUXf6UUE7g=
   "]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4754713250450478`*^9, 3.4754717412858553`*^9, {3.47547189959591*^9, 
   3.475471947726663*^9}, {3.4754720027918124`*^9, 3.4754720146524906`*^9}, {
   3.4754721554375434`*^9, 3.475472183630156*^9}, 3.4754722169750633`*^9, {
   3.4754723006598496`*^9, 3.4754723255692744`*^9}, 3.4754726524509706`*^9, 
   3.4755145281462812`*^9, 3.475516886319498*^9, 3.475516960487144*^9, {
   3.475518352876689*^9, 3.475518449251729*^9}, {3.475518480021246*^9, 
   3.475518526162044*^9}, 3.475518562848504*^9, {3.475518594397612*^9, 
   3.475518684044024*^9}, 3.475520360686845*^9, 3.475520398853322*^9, 
   3.4755743433057756`*^9, 3.4755921883182697`*^9, 3.475592838943963*^9, 
   3.4755930489392347`*^9, 3.47559316387536*^9, 3.475859277099844*^9, 
   3.475859410495861*^9, 3.4759273797073803`*^9, {3.4759274112318563`*^9, 
   3.4759274294766607`*^9}, 3.47592746290359*^9, {3.475928938125485*^9, 
   3.475928984271109*^9}, {3.476025105098091*^9, 3.476025194205282*^9}, 
   3.4760262844654837`*^9, 3.476026394732173*^9, {3.476027818923255*^9, 
   3.4760278328524847`*^9}, 3.476027947783039*^9, 3.4768068639297333`*^9, 
   3.476809484935771*^9, 3.51706494575756*^9, 3.5170653896290827`*^9, 
   3.517065954259986*^9, 3.517066540585215*^9, 3.517066675863762*^9, 
   3.517066829769437*^9, 3.5170689776104794`*^9, 3.517069049749851*^9, 
   3.517069479337736*^9, 3.522667843134801*^9, 3.5284761915186996`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Class \"\>", "\[InvisibleSpace]", "21", 
   "\[InvisibleSpace]", "\<\", Size: \"\>", "\[InvisibleSpace]", "72", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "37"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "44"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "57"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "22"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "73"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "87"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "18"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "39"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "57"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "78"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "15"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "43"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "54"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "82"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "34"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "64"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "22"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "35"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "64"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "77"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "16"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "19"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "32"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "42"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "45"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "55"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "58"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "68"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "81"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "84"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "29"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "72"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "24"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "52"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "78"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "67"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12", ",", "33"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12", ",", "71"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "13", ",", "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "13", ",", "43"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "13", ",", "62"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "13", ",", "69"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "15", ",", "31"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "15", ",", "37"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "15", ",", "44"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "15", ",", "63"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "15", ",", "70"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "15", ",", "76"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "17", ",", "52"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "17", ",", "57"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "18", ",", "43"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "18", ",", "67"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "19", ",", "47"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "19", ",", "64"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "20", ",", "48"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "20", ",", "64"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "21", ",", "42"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "21", ",", "71"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "22", ",", "46"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "22", ",", "55"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "22", ",", "59"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "22", ",", "68"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "23", ",", "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "23", ",", "65"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "28", ",", "57"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "28", ",", "63"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "29", ",", "60"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "29", ",", "61"}], "}"}]}], "}"}]}],
  SequenceForm["Class ", 21, ", Size: ", 72, ": ", CompressedData["
1:eJxN0u1LwlAUx/GlZmUNbTXrxUKnjqBWxgjHKi3xGSpoCL7vD8j//13nwLnw
ffGDzy53cB5u/Lsv/yqe560lVcmBRL8TOIUzuDDrf8dwG97AO3NNEsC3cAF/
mw8lTfgeHsGluS7pwR/mI9Sm7sO882XWnlrwBdyF7+AHOIdf4Dn8A2/NJ5Ib
eG1uSK7hDH6G3dxOJQN4Zj6TxPDK7OO+jzmrJ/DCrDvpwAmcwu/wEv40n6N+
tXsDAWoIUL/uYQi73V1KnmB3HmJHIfrVt/AI5/Ar7PZ1hZmrp+YINUfoV3f4
Bo8l/2GDFEI=
   "]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4754713250450478`*^9, 3.4754717412858553`*^9, {3.47547189959591*^9, 
   3.475471947726663*^9}, {3.4754720027918124`*^9, 3.4754720146524906`*^9}, {
   3.4754721554375434`*^9, 3.475472183630156*^9}, 3.4754722169750633`*^9, {
   3.4754723006598496`*^9, 3.4754723255692744`*^9}, 3.4754726524509706`*^9, 
   3.4755145281462812`*^9, 3.475516886319498*^9, 3.475516960487144*^9, {
   3.475518352876689*^9, 3.475518449251729*^9}, {3.475518480021246*^9, 
   3.475518526162044*^9}, 3.475518562848504*^9, {3.475518594397612*^9, 
   3.475518684044024*^9}, 3.475520360686845*^9, 3.475520398853322*^9, 
   3.4755743433057756`*^9, 3.4755921883182697`*^9, 3.475592838943963*^9, 
   3.4755930489392347`*^9, 3.47559316387536*^9, 3.475859277099844*^9, 
   3.475859410495861*^9, 3.4759273797073803`*^9, {3.4759274112318563`*^9, 
   3.4759274294766607`*^9}, 3.47592746290359*^9, {3.475928938125485*^9, 
   3.475928984271109*^9}, {3.476025105098091*^9, 3.476025194205282*^9}, 
   3.4760262844654837`*^9, 3.476026394732173*^9, {3.476027818923255*^9, 
   3.4760278328524847`*^9}, 3.476027947783039*^9, 3.4768068639297333`*^9, 
   3.476809484935771*^9, 3.51706494575756*^9, 3.5170653896290827`*^9, 
   3.517065954259986*^9, 3.517066540585215*^9, 3.517066675863762*^9, 
   3.517066829769437*^9, 3.5170689776104794`*^9, 3.517069049749851*^9, 
   3.517069479337736*^9, 3.522667843134801*^9, 3.5284761916128597`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Class \"\>", "\[InvisibleSpace]", "22", 
   "\[InvisibleSpace]", "\<\", Size: \"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "15"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "15", ",", "29"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "22", ",", "43"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "22", ",", "57"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "29", ",", "57"}], "}"}]}], "}"}]}],
  SequenceForm[
  "Class ", 22, ", Size: ", 6, ": ", {{1, 8, 15}, {1, 8, 50}, {1, 15, 29}, {1,
    22, 43}, {1, 22, 57}, {1, 29, 57}}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4754713250450478`*^9, 3.4754717412858553`*^9, {3.47547189959591*^9, 
   3.475471947726663*^9}, {3.4754720027918124`*^9, 3.4754720146524906`*^9}, {
   3.4754721554375434`*^9, 3.475472183630156*^9}, 3.4754722169750633`*^9, {
   3.4754723006598496`*^9, 3.4754723255692744`*^9}, 3.4754726524509706`*^9, 
   3.4755145281462812`*^9, 3.475516886319498*^9, 3.475516960487144*^9, {
   3.475518352876689*^9, 3.475518449251729*^9}, {3.475518480021246*^9, 
   3.475518526162044*^9}, 3.475518562848504*^9, {3.475518594397612*^9, 
   3.475518684044024*^9}, 3.475520360686845*^9, 3.475520398853322*^9, 
   3.4755743433057756`*^9, 3.4755921883182697`*^9, 3.475592838943963*^9, 
   3.4755930489392347`*^9, 3.47559316387536*^9, 3.475859277099844*^9, 
   3.475859410495861*^9, 3.4759273797073803`*^9, {3.4759274112318563`*^9, 
   3.4759274294766607`*^9}, 3.47592746290359*^9, {3.475928938125485*^9, 
   3.475928984271109*^9}, {3.476025105098091*^9, 3.476025194205282*^9}, 
   3.4760262844654837`*^9, 3.476026394732173*^9, {3.476027818923255*^9, 
   3.4760278328524847`*^9}, 3.476027947783039*^9, 3.4768068639297333`*^9, 
   3.476809484935771*^9, 3.51706494575756*^9, 3.5170653896290827`*^9, 
   3.517065954259986*^9, 3.517066540585215*^9, 3.517066675863762*^9, 
   3.517066829769437*^9, 3.5170689776104794`*^9, 3.517069049749851*^9, 
   3.517069479337736*^9, 3.522667843134801*^9, 3.528476191660552*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Class \"\>", "\[InvisibleSpace]", "23", 
   "\[InvisibleSpace]", "\<\", Size: \"\>", "\[InvisibleSpace]", "12", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "22"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "43"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "57"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "64"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "78"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "15", ",", "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "15", ",", "43"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "15", ",", "64"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "15", ",", "71"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "22", ",", "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "22", ",", "64"}], "}"}]}], "}"}]}],
  SequenceForm[
  "Class ", 23, ", Size: ", 12, ": ", {{1, 8, 22}, {1, 8, 36}, {1, 8, 43}, {1,
    8, 57}, {1, 8, 64}, {1, 8, 78}, {1, 15, 36}, {1, 15, 43}, {1, 15, 64}, {1,
    15, 71}, {1, 22, 50}, {1, 22, 64}}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4754713250450478`*^9, 3.4754717412858553`*^9, {3.47547189959591*^9, 
   3.475471947726663*^9}, {3.4754720027918124`*^9, 3.4754720146524906`*^9}, {
   3.4754721554375434`*^9, 3.475472183630156*^9}, 3.4754722169750633`*^9, {
   3.4754723006598496`*^9, 3.4754723255692744`*^9}, 3.4754726524509706`*^9, 
   3.4755145281462812`*^9, 3.475516886319498*^9, 3.475516960487144*^9, {
   3.475518352876689*^9, 3.475518449251729*^9}, {3.475518480021246*^9, 
   3.475518526162044*^9}, 3.475518562848504*^9, {3.475518594397612*^9, 
   3.475518684044024*^9}, 3.475520360686845*^9, 3.475520398853322*^9, 
   3.4755743433057756`*^9, 3.4755921883182697`*^9, 3.475592838943963*^9, 
   3.4755930489392347`*^9, 3.47559316387536*^9, 3.475859277099844*^9, 
   3.475859410495861*^9, 3.4759273797073803`*^9, {3.4759274112318563`*^9, 
   3.4759274294766607`*^9}, 3.47592746290359*^9, {3.475928938125485*^9, 
   3.475928984271109*^9}, {3.476025105098091*^9, 3.476025194205282*^9}, 
   3.4760262844654837`*^9, 3.476026394732173*^9, {3.476027818923255*^9, 
   3.4760278328524847`*^9}, 3.476027947783039*^9, 3.4768068639297333`*^9, 
   3.476809484935771*^9, 3.51706494575756*^9, 3.5170653896290827`*^9, 
   3.517065954259986*^9, 3.517066540585215*^9, 3.517066675863762*^9, 
   3.517066829769437*^9, 3.5170689776104794`*^9, 3.517069049749851*^9, 
   3.517069479337736*^9, 3.522667843134801*^9, 3.528476191715774*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Class \"\>", "\[InvisibleSpace]", "24", 
   "\[InvisibleSpace]", "\<\", Size: \"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "29"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "71"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "15", ",", "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "15", ",", "57"}], "}"}]}], "}"}]}],
  SequenceForm[
  "Class ", 24, ", Size: ", 4, ": ", {{1, 8, 29}, {1, 8, 71}, {1, 15, 50}, {1,
    15, 57}}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4754713250450478`*^9, 3.4754717412858553`*^9, {3.47547189959591*^9, 
   3.475471947726663*^9}, {3.4754720027918124`*^9, 3.4754720146524906`*^9}, {
   3.4754721554375434`*^9, 3.475472183630156*^9}, 3.4754722169750633`*^9, {
   3.4754723006598496`*^9, 3.4754723255692744`*^9}, 3.4754726524509706`*^9, 
   3.4755145281462812`*^9, 3.475516886319498*^9, 3.475516960487144*^9, {
   3.475518352876689*^9, 3.475518449251729*^9}, {3.475518480021246*^9, 
   3.475518526162044*^9}, 3.475518562848504*^9, {3.475518594397612*^9, 
   3.475518684044024*^9}, 3.475520360686845*^9, 3.475520398853322*^9, 
   3.4755743433057756`*^9, 3.4755921883182697`*^9, 3.475592838943963*^9, 
   3.4755930489392347`*^9, 3.47559316387536*^9, 3.475859277099844*^9, 
   3.475859410495861*^9, 3.4759273797073803`*^9, {3.4759274112318563`*^9, 
   3.4759274294766607`*^9}, 3.47592746290359*^9, {3.475928938125485*^9, 
   3.475928984271109*^9}, {3.476025105098091*^9, 3.476025194205282*^9}, 
   3.4760262844654837`*^9, 3.476026394732173*^9, {3.476027818923255*^9, 
   3.4760278328524847`*^9}, 3.476027947783039*^9, 3.4768068639297333`*^9, 
   3.476809484935771*^9, 3.51706494575756*^9, 3.5170653896290827`*^9, 
   3.517065954259986*^9, 3.517066540585215*^9, 3.517066675863762*^9, 
   3.517066829769437*^9, 3.5170689776104794`*^9, 3.517069049749851*^9, 
   3.517069479337736*^9, 3.522667843134801*^9, 3.5284761917663517`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Class \"\>", "\[InvisibleSpace]", "25", 
   "\[InvisibleSpace]", "\<\", Size: \"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "14", ",", "27"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "14", ",", "53"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "27", ",", "53"}], "}"}]}], "}"}]}],
  SequenceForm[
  "Class ", 25, ", Size: ", 3, ": ", {{1, 14, 27}, {1, 14, 53}, {1, 27, 53}}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4754713250450478`*^9, 3.4754717412858553`*^9, {3.47547189959591*^9, 
   3.475471947726663*^9}, {3.4754720027918124`*^9, 3.4754720146524906`*^9}, {
   3.4754721554375434`*^9, 3.475472183630156*^9}, 3.4754722169750633`*^9, {
   3.4754723006598496`*^9, 3.4754723255692744`*^9}, 3.4754726524509706`*^9, 
   3.4755145281462812`*^9, 3.475516886319498*^9, 3.475516960487144*^9, {
   3.475518352876689*^9, 3.475518449251729*^9}, {3.475518480021246*^9, 
   3.475518526162044*^9}, 3.475518562848504*^9, {3.475518594397612*^9, 
   3.475518684044024*^9}, 3.475520360686845*^9, 3.475520398853322*^9, 
   3.4755743433057756`*^9, 3.4755921883182697`*^9, 3.475592838943963*^9, 
   3.4755930489392347`*^9, 3.47559316387536*^9, 3.475859277099844*^9, 
   3.475859410495861*^9, 3.4759273797073803`*^9, {3.4759274112318563`*^9, 
   3.4759274294766607`*^9}, 3.47592746290359*^9, {3.475928938125485*^9, 
   3.475928984271109*^9}, {3.476025105098091*^9, 3.476025194205282*^9}, 
   3.4760262844654837`*^9, 3.476026394732173*^9, {3.476027818923255*^9, 
   3.4760278328524847`*^9}, 3.476027947783039*^9, 3.4768068639297333`*^9, 
   3.476809484935771*^9, 3.51706494575756*^9, 3.5170653896290827`*^9, 
   3.517065954259986*^9, 3.517066540585215*^9, 3.517066675863762*^9, 
   3.517066829769437*^9, 3.5170689776104794`*^9, 3.517069049749851*^9, 
   3.517069479337736*^9, 3.522667843134801*^9, 3.528476191816226*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Class \"\>", "\[InvisibleSpace]", "26", 
   "\[InvisibleSpace]", "\<\", Size: \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "14", ",", "40"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "14", ",", "66"}], "}"}]}], "}"}]}],
  SequenceForm["Class ", 26, ", Size: ", 2, ": ", {{1, 14, 40}, {1, 14, 66}}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.4754713250450478`*^9, 3.4754717412858553`*^9, {3.47547189959591*^9, 
   3.475471947726663*^9}, {3.4754720027918124`*^9, 3.4754720146524906`*^9}, {
   3.4754721554375434`*^9, 3.475472183630156*^9}, 3.4754722169750633`*^9, {
   3.4754723006598496`*^9, 3.4754723255692744`*^9}, 3.4754726524509706`*^9, 
   3.4755145281462812`*^9, 3.475516886319498*^9, 3.475516960487144*^9, {
   3.475518352876689*^9, 3.475518449251729*^9}, {3.475518480021246*^9, 
   3.475518526162044*^9}, 3.475518562848504*^9, {3.475518594397612*^9, 
   3.475518684044024*^9}, 3.475520360686845*^9, 3.475520398853322*^9, 
   3.4755743433057756`*^9, 3.4755921883182697`*^9, 3.475592838943963*^9, 
   3.4755930489392347`*^9, 3.47559316387536*^9, 3.475859277099844*^9, 
   3.475859410495861*^9, 3.4759273797073803`*^9, {3.4759274112318563`*^9, 
   3.4759274294766607`*^9}, 3.47592746290359*^9, {3.475928938125485*^9, 
   3.475928984271109*^9}, {3.476025105098091*^9, 3.476025194205282*^9}, 
   3.4760262844654837`*^9, 3.476026394732173*^9, {3.476027818923255*^9, 
   3.4760278328524847`*^9}, 3.476027947783039*^9, 3.4768068639297333`*^9, 
   3.476809484935771*^9, 3.51706494575756*^9, 3.5170653896290827`*^9, 
   3.517065954259986*^9, 3.517066540585215*^9, 3.517066675863762*^9, 
   3.517066829769437*^9, 3.5170689776104794`*^9, 3.517069049749851*^9, 
   3.517069479337736*^9, 3.522667843134801*^9, 3.5284761918659267`*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{607, 750},
WindowMargins->{{93, Automatic}, {11, Automatic}},
PrintingCopies->1,
PrintingPageRange->{2, 2},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (February 18, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 12641, 291, 748, "Input"],
Cell[CellGroupData[{
Cell[13233, 317, 4669, 105, 111, "Print"],
Cell[17905, 424, 7436, 178, 231, "Print"],
Cell[25344, 604, 7449, 179, 231, "Print"],
Cell[32796, 785, 7435, 178, 231, "Print"],
Cell[40234, 965, 7433, 178, 216, "Print"],
Cell[47670, 1145, 7448, 179, 231, "Print"],
Cell[55121, 1326, 7450, 179, 231, "Print"],
Cell[62574, 1507, 7439, 179, 216, "Print"],
Cell[70016, 1688, 3850, 81, 81, "Print"],
Cell[73869, 1771, 7440, 179, 216, "Print"],
Cell[81312, 1952, 7455, 179, 231, "Print"],
Cell[88770, 2133, 7450, 178, 231, "Print"],
Cell[96223, 2313, 3856, 81, 81, "Print"],
Cell[100082, 2396, 7441, 179, 216, "Print"],
Cell[107526, 2577, 7455, 179, 231, "Print"],
Cell[114984, 2758, 7460, 179, 231, "Print"],
Cell[122447, 2939, 7459, 179, 231, "Print"],
Cell[129909, 3120, 4665, 105, 126, "Print"],
Cell[134577, 3227, 4657, 105, 126, "Print"],
Cell[139237, 3334, 7435, 178, 231, "Print"],
Cell[146675, 3514, 7458, 179, 231, "Print"],
Cell[154136, 3695, 2278, 42, 36, "Print"],
Cell[156417, 3739, 2804, 55, 51, "Print"],
Cell[159224, 3796, 2104, 38, 20, "Print"],
Cell[161331, 3836, 2014, 35, 20, "Print"],
Cell[163348, 3873, 1925, 32, 20, "Print"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

